Contextual Interference Reduction by Selective Fine-Tuning of Neural Networks

Feature disentanglement of the foreground target objects and the background surrounding context has not been yet fully accomplished. The lack of network interpretability prevents advancing for feature disentanglement and better generalization robustness. We study the role of the context on interfering with a disentangled foreground target object representation in this work. We hypothesize that the representation of the surrounding context is heavily tied with the foreground object due to the dense hierarchical parametrization of convolutional networks with under-constrained learning algorithms. Working on a framework that benefits from the bottom-up and top-down processing paradigms, we investigate a systematic approach to shift learned representations in feedforward networks from the emphasis on the irrelevant context to the foreground objects. The top-down processing provides importance maps as the means of the network internal self-interpretation that will guide the learning algorithm to focus on the relevant foreground regions towards achieving a more robust representations. We define an experimental evaluation setup with the role of context emphasized using the MNIST dataset. The experimental results reveal not only that the label prediction accuracy is improved but also a higher degree of robustness to the background perturbation using various noise generation methods is obtained.

==> plot_lines_notebook/.ipynb_checkpoints/plot_no_level-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'SSN-1': [100.00, 98.36, 95.08, 91.80, 88.52, 81.97, 80.33, 72.13, 65.57, 57.38, 40.98],\n",
    "    'SSN-2': [100.00, 96.36, 93.08, 90.80, 86.52, 80.97, 77.33, 71.13, 63.57, 56.38, 38.98],\n",
    "    'SSN-3': [100.00, 95.36, 91.08, 90.00, 84.52, 80.07, 76.33, 70.13, 62.57, 54.38, 36.98],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fcb7dab5d68>"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_labels, data['SSN-1'], marker='o', markersize=8, linewidth=3)\n",
    "plt.plot(x_labels, data['SSN-2'], marker='^', markersize=8, linewidth=3)\n",
    "plt.plot(x_labels, data['SSN-3'], marker='s', markersize=8, linewidth=3)\n",
    "plt.legend(['SSN-1', 'SSN-2', 'SSN-3'], loc='upper right')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/mahdi/anaconda3/envs/python36/lib/python3.6/site-packages/ipykernel_launcher.py:4: DeprecationWarning: `spline` is deprecated!\n",
      "spline is deprecated in scipy 0.19.0, use Bspline class instead.\n",
      "  after removing the cwd from sys.path.\n"
     ]
    }
   ],
   "source": [
    "data_s = {}\n",
    "for n, d in data.items():\n",
    "    x_smooth = np.linspace(x_labels.min(),x_labels.max(),100)\n",
    "    data_s[n] = spline(x_labels, d, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import make_interp_spline, BSpline\n",
    "\n",
    "x_smooth = np.linspace(x_labels.min(),x_labels.max(),100)\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    spl = make_interp_spline(x_labels, d, k=2) #BSpline object\n",
    "    data_s[n] = spl(x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 3\n",
    "# x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "x_smooth = np.linspace(0, 1, 11)\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0. , 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1. ])"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_smooth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_smooth, data_s['SSN-1'], linewidth=3)\n",
    "plt.plot(x_smooth, data_s['SSN-2'], linewidth=3)\n",
    "plt.plot(x_smooth, data_s['SSN-3'], linewidth=3)\n",
    "plt.xlim(0.0, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "plt.title('Interference Robustness')\n",
    "plt.legend(['SSN-1', 'SSN-2', 'SSN-3'], loc='upper right')\n",
    "plt.grid(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_no_level_3_types_all_together-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = {\n",
    "    'un-ssn': [39.98, 39.99, 39.86, 38.76, 34.96, 27.76, 18.09, 9.37, 4.88, 3.52, 3.39], \n",
    "    'sp-ssn': [39.98, 38.15, 26.12, 16.0, 9.8, 6.23, 4.44, 3.72, 3.49, 3.49, 3.49], \n",
    "    'bo-ssn': [39.98, 39.88, 38.95, 37.46, 34.25, 31.32, 27.32, 23.9, 17.92, 15.49, 12.47]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_2 = {\n",
    "    'un-ssn': [38.57, 38.58, 38.48, 37.51, 33.52, 26.3, 16.73, 8.79, 4.82, 3.65, 3.42], \n",
    "    'sp-ssn': [38.57, 36.83, 24.04, 14.38, 9.14, 5.85, 4.21, 3.57, 3.51, 3.5, 3.49], \n",
    "    'bo-ssn': [38.57, 38.34, 37.13, 35.13, 33.24, 29.21, 25.17, 22.6, 18.42, 14.35, 11.4]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_3 = {\n",
    "    'un-ssn': [40.28, 40.26, 40.13, 39.12, 35.7, 29.05, 19.24, 9.96, 4.77, 2.84, 2.47], \n",
    "    'sp-ssn': [40.28, 38.79, 27.15, 16.82, 10.83, 6.62, 4.54, 3.77, 3.62, 3.54, 3.49], \n",
    "    'bo-ssn': [40.28, 40.13, 39.31, 36.79, 34.46, 31.98, 27.56, 23.31, 19.3, 15.71, 13.84]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'SSN-1': [100.00, 98.36, 95.08, 91.80, 88.52, 81.97, 80.33, 72.13, 65.57, 57.38, 40.98],\n",
    "    'SSN-2': [100.00, 92.36, 90.08, 85.80, 80.52, 75.97, 70.33, 65.13, 60.57, 46.38, 28.98],\n",
    "    'SSN-3': [100.00, 90.36, 85.08, 80.00, 72.52, 70.07, 64.33, 50.13, 40.57, 30.38, 20.98],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fcb05a81e48>"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_labels, data['SSN-1'], marker='o', markersize=8, linewidth=3)\n",
    "plt.plot(x_labels, data['SSN-2'], marker='^', markersize=8, linewidth=3)\n",
    "plt.plot(x_labels, data['SSN-3'], marker='s', markersize=8, linewidth=3)\n",
    "plt.legend(['SSN-1', 'SSN-2', 'SSN-3'], loc='upper right')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 3\n",
    "# x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "x_smooth = np.linspace(0, 1, 11)\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "plt.plot(x_smooth, data_s['SSN-1'], linewidth=2, color='lightcoral', marker='o', markersize=6)\n",
    "plt.plot(x_smooth, data_s['SSN-2'], linewidth=2, marker='^', markersize=6)\n",
    "plt.plot(x_smooth, data_s['SSN-3'], linewidth=2, marker='s', markersize=6)\n",
    "plt.xlim(0.0, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "plt.legend(['SSN-1', 'SSN-2', 'SSN-3'], loc='upper right')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_no_level.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_no_level_test-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'SSN-1': [100.00, 98.36, 95.08, 91.80, 88.52, 81.97, 80.33, 72.13, 65.57, 57.38, 40.98],\n",
    "    'SSN-2': [100.00, 96.36, 93.08, 90.80, 86.52, 80.97, 77.33, 71.13, 63.57, 56.38, 38.98],\n",
    "    'SSN-3': [100.00, 95.36, 91.08, 90.00, 84.52, 80.07, 76.33, 70.13, 62.57, 54.38, 36.98],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/mahdi/anaconda3/envs/python36/lib/python3.6/site-packages/ipykernel_launcher.py:4: DeprecationWarning: `spline` is deprecated!\n",
      "spline is deprecated in scipy 0.19.0, use Bspline class instead.\n",
      "  after removing the cwd from sys.path.\n"
     ]
    }
   ],
   "source": [
    "data_s = {}\n",
    "for n, d in data.items():\n",
    "    x_smooth = np.linspace(x_labels.min(),x_labels.max(),100)\n",
    "    data_s[n] = spline(x_labels, d, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fcb7e33bd68>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_labels, data['SSN-1'], marker='o', markersize=8, linewidth=3)\n",
    "plt.plot(x_labels, data['SSN-2'], marker='^', markersize=8, linewidth=3)\n",
    "plt.plot(x_labels, data['SSN-3'], marker='s', markersize=8, linewidth=3)\n",
    "plt.legend(['SSN-1', 'SSN-2', 'SSN-3'], loc='upper right')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "x and y must have same first dimension, but have shapes (11,) and (100,)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-11-18b6bc3e254e>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'SSN-1'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'SSN-2'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'SSN-3'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m's'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'SSN-1'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'SSN-2'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'SSN-3'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mloc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'upper right'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/envs/python36/lib/python3.6/site-packages/matplotlib/pyplot.py\u001b[0m in \u001b[0;36mplot\u001b[0;34m(scalex, scaley, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   2809\u001b[0m     return gca().plot(\n\u001b[1;32m   2810\u001b[0m         *args, scalex=scalex, scaley=scaley, **({\"data\": data} if data\n\u001b[0;32m-> 2811\u001b[0;31m         is not None else {}), **kwargs)\n\u001b[0m\u001b[1;32m   2812\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2813\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/envs/python36/lib/python3.6/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36minner\u001b[0;34m(ax, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1808\u001b[0m                         \u001b[0;34m\"the Matplotlib list!)\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mlabel_namer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__name__\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1809\u001b[0m                         RuntimeWarning, stacklevel=2)\n\u001b[0;32m-> 1810\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1811\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1812\u001b[0m         inner.__doc__ = _add_data_doc(inner.__doc__,\n",
      "\u001b[0;32m~/anaconda3/envs/python36/lib/python3.6/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mplot\u001b[0;34m(self, scalex, scaley, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1609\u001b[0m         \u001b[0mkwargs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcbook\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnormalize_kwargs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmlines\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mLine2D\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_alias_map\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1610\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1611\u001b[0;31m         \u001b[0;32mfor\u001b[0m \u001b[0mline\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_lines\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1612\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0madd_line\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mline\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1613\u001b[0m             \u001b[0mlines\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mline\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/envs/python36/lib/python3.6/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36m_grab_next_args\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    391\u001b[0m                 \u001b[0mthis\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    392\u001b[0m                 \u001b[0margs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 393\u001b[0;31m             \u001b[0;32myield\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_plot_args\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mthis\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    394\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    395\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/envs/python36/lib/python3.6/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36m_plot_args\u001b[0;34m(self, tup, kwargs)\u001b[0m\n\u001b[1;32m    368\u001b[0m             \u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mindex_of\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtup\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    369\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 370\u001b[0;31m         \u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_xy_from_xy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    371\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    372\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcommand\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m'plot'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/envs/python36/lib/python3.6/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36m_xy_from_xy\u001b[0;34m(self, x, y)\u001b[0m\n\u001b[1;32m    229\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    230\u001b[0m             raise ValueError(\"x and y must have same first dimension, but \"\n\u001b[0;32m--> 231\u001b[0;31m                              \"have shapes {} and {}\".format(x.shape, y.shape))\n\u001b[0m\u001b[1;32m    232\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mndim\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m2\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mndim\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    233\u001b[0m             raise ValueError(\"x and y can be no greater than 2-D, but have \"\n",
      "\u001b[0;31mValueError\u001b[0m: x and y must have same first dimension, but have shapes (11,) and (100,)"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_smooth, data_s['SSN-1'], marker='o', markersize=8, linewidth=3)\n",
    "plt.plot(x_smooth, data_s['SSN-2'], marker='^', markersize=8, linewidth=3)\n",
    "plt.plot(x_smooth, data_s['SSN-3'], marker='s', markersize=8, linewidth=3)\n",
    "plt.legend(['SSN-1', 'SSN-2', 'SSN-3'], loc='upper right')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_classification-4-noise-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [94.13, 92.28, 54.32, 24.62, 16.67, 13.73, 11.55, 10.8, 9.43, 8.19, 7.72],\n",
    "    'ref-alexnet': [93.88, 92.1, 63.9, 34.45, 23.71, 18.46, 15.72, 13.57, 12.53, 11.52, 10.71],\n",
    "}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### SFT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [96.24, 95.43, 82.73, 55.87, 34.2, 22.89, 17.13, 14.05, 12.34, 11.12, 10.76], \n",
    "    'sft-alexnet': [98.81, 98.83, 98.49, 97.17, 93.0, 83.86, 70.54, 56.35, 43.66, 33.1, 24.91], \n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_ref\n",
    "data_2 = data_sft\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7efca5d37198>"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "plt.plot(x_labels, data['ref-alexnet'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "plt.plot(x_labels, data['sft-alexnet'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Noise level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)\n",
    "plt.legend(['Ref-LeNet5', 'SFT-LeNet5', 'Ref-AlexNet', 'SFT-AlexNet'], loc='upper right')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_multi_classification.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 3\n",
    "x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "# x_smooth = x_labels\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    if not len(d):\n",
    "        continue\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data_s['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data_s['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "'un-fcn'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                      Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-24-7e0d674043f7>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mf\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 3\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'un-fcn'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m6\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkerfacecolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'steelblue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'darkslateblue'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      4\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'un-ssn'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m6\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkerfacecolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'steelblue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'blue'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'un-fcn'"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_classification-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [96.69, 98.61, 97.2, 87.52, 73.03, 56.14, 38.01, 21.21, 9.48, 3.25, 0.79],\n",
    "    'ref-alex': [],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### SFT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [98.22, 99.65, 99.2, 94.89, 81.02, 61.18, 43.88, 24.68, 14.7, 8.82, 4.71], \n",
    "    'sft-alexnet': [], \n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_ref\n",
    "data_2 = data_sft\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ff2616a6da0>"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_labels, data['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Noise level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)\n",
    "plt.legend(['Ref-LeNet5', 'SFT-LeNet5', 'Ref-AlexNet', 'SFT-AlexNet'], loc='lower left')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 4\n",
    "x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "# x_smooth = x_labels\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    if not len(d):\n",
    "        continue\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data_s['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data_s['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_classification-multi-noise-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [94.06, 93.6, 76.95, 47.64, 32.75, 26.06, 22.41, 19.52, 17.22, 15.26, 13.64],\n",
    "    'ref-alexnet': [96.83, 96.83, 96.36, 93.67, 86.33, 73.12, 55.79, 40.71, 30.41, 23.22, 18.29],\n",
    "}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### SFT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [96.74, 96.1, 93.5, 85.97, 72.49, 56.37, 42.77, 34.53, 28.8, 25.26, 22.06], \n",
    "    'sft-alexnet': [99.04, 99.04, 98.75, 97.65, 96.4, 89.93, 78.13, 62.35, 48.72, 37.03, 29.26], \n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_ref\n",
    "data_2 = data_sft\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f567241c470>"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "plt.plot(x_labels, data['ref-alexnet'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "plt.plot(x_labels, data['sft-alexnet'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Noise level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)\n",
    "plt.legend(['Ref-LeNet5', 'SFT-LeNet5', 'Ref-AlexNet', 'SFT-AlexNet'], loc='lower left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_classification.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 3\n",
    "x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "# x_smooth = x_labels\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    if not len(d):\n",
    "        continue\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data_s['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data_s['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "'un-fcn'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                      Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-24-7e0d674043f7>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mf\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 3\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'un-fcn'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m6\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkerfacecolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'steelblue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'darkslateblue'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      4\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx_labels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_s\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'un-ssn'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m6\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkerfacecolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'steelblue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'blue'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'un-fcn'"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_classification_old-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_fcn = {\n",
    "    'ref-cls': [94.06, 93.6, 76.95, 47.64, 32.75, 26.06, 22.41, 19.52, 17.22, 15.26, 13.64],\n",
    "    'ref-loc': [96.69, 98.61, 97.2, 87.52, 73.03, 56.14, 38.01, 21.21, 9.48, 3.25, 0.79],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Vgg: no-lev=3, thd=0.98"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ssn = {\n",
    "    'sft-cls': [96.74, 96.1, 93.5, 85.97, 72.49, 56.37, 42.77, 34.53, 28.8, 25.26, 22.06], \n",
    "    'sft-loc': [98.22, 99.65, 99.2, 94.89, 81.02, 59.18, 38.48, 24.68, 14.7, 8.82, 4.71], \n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Vgg: no-lev=1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "{'un-ssn': [69.7, 69.71, 69.42, 66.94, 61.12, 52.1, 38.32, 22.78, 11.94, 6.7, 4.98], 'sp-ssn': [69.7, 64.57, 51.88, 36.18, 21.73, 12.44, 7.51, 5.86, 5.35, 5.23, 5.12], 'bo-ssn': [69.7, 69.55, 68.09, 64.87, 62.42, 55.69, 50.28, 43.34, 36.05, 31.12, 25.03]}\n",
    "\n",
    "{'un-ssn': [60.94, 60.95, 60.76, 58.39, 52.96, 43.83, 30.83, 16.92, 7.99, 4.57, 3.66], 'sp-ssn': [60.94, 54.85, 43.3, 30.21, 17.88, 9.95, 5.77, 4.33, 3.9, 3.78, 3.7], 'bo-ssn': [60.94, 60.83, 59.73, 57.23, 55.25, 49.48, 44.6, 38.31, 32.03, 27.58, 22.19]}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ssn = {\n",
    "    'un-ssn': [60.94, 60.95, 60.76, 58.39, 52.96, 43.83, 30.83, 16.92, 7.99, 4.57, 3.66], \n",
    "    'sp-ssn': [60.94, 54.85, 43.3, 30.21, 17.88, 9.95, 5.77, 4.33, 3.9, 3.78, 3.7], \n",
    "    'bo-ssn': [60.94, 60.83, 59.73, 57.23, 55.25, 49.48, 44.6, 38.31, 32.03, 27.58, 22.19],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_fcn\n",
    "data_2 = data_ssn\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fc4f5dba2b0>"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_labels, data['un-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['un-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "plt.plot(x_labels, data['sp-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "plt.plot(x_labels, data['sp-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "plt.plot(x_labels, data['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "plt.plot(x_labels, data['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 2\n",
    "# x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "x_smooth = np.linspace(0, 1, 11)\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(0.0, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_localization-4-noise-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Grating"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [99.26, 96.87, 58.76, 21.32, 6.24, 1.68, 0.47, 0.09, 0.03, 0.02, 0.0],\n",
    "    'ref-alexnet': [99.76, 99.73, 98.86, 91.4, 70.32, 38.6, 13.77, 3.06, 0.33, 0.02, 0.0],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [97.31, 94.03, 68.47, 32.81, 9.54, 1.65, 0.21, 0.02, 0.0, 0.0, 0.0], \n",
    "    'sft-alexnet': [99.71, 99.63, 99.07, 96.03, 83.89, 59.48, 31.95, 13.25, 4.08, 0.82, 0.13], \n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## MOG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [97.35, 93.96, 68.15, 33.03, 9.24, 1.76, 0.24, 0.03, 0.0, 0.0, 0.0],\n",
    "    'ref-alexnet': [99.79, 99.71, 99.66, 99.72, 99.09, 95.12, 85.78, 69.2, 48.55, 29.01, 14.47],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [99.23, 99.53, 94.2, 55.53, 27.8, 12.46, 4.9, 1.56, 0.51, 0.15, 0.04], \n",
    "    'sft-alexnet': [99.73, 99.68, 99.22, 99.09, 98.8, 96.86, 88.54, 71.37, 48.6, 26.76, 12.5], \n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Squares"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [97.34, 97.82, 80.88, 39.13, 12.88, 3.64, 0.87, 0.19, 0.04, 0.01, 0.01],\n",
    "    'ref-alexnet': [99.74, 99.72, 99.43, 96.91, 85.18, 59.3, 28.66, 8.5, 1.4, 0.16, 0.01],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [99.17, 98.71, 63.3, 22.49, 8.49, 3.1, 0.91, 0.24, 0.06, 0.02, 0.0], \n",
    "    'sft-alexnet': [99.72, 99.66, 99.24, 98.46, 93.78, 77.99, 50.32, 23.44, 7.65, 1.79, 0.3], \n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RLines"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [97.33, 97.78, 94.33, 77.14, 45.47, 20.36, 7.86, 2.74, 1.02, 0.36, 0.13],\n",
    "    'ref-alexnet': [99.74, 99.71, 99.69, 97.83, 89.05, 70.25, 46.67, 26.9, 12.21, 4.12, 1.07],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [99.3, 99.46, 93.68, 57.1, 25.81, 10.96, 4.73, 2.34, 1.08, 0.6, 0.35], \n",
    "    'sft-alexnet': [99.69, 99.66, 99.55, 99.16, 97.13, 90.93, 78.2, 61.14, 42.61, 25.7, 13.69], \n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_ref\n",
    "data_2 = data_sft\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f5a1ddb7518>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "plt.plot(x_labels, data['ref-alexnet'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "plt.plot(x_labels, data['sft-alexnet'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Noise level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)\n",
    "plt.legend(['Ref-LeNet5', 'SFT-LeNet5', 'Ref-AlexNet', 'SFT-AlexNet'], loc='upper right')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_grating_localization.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 4\n",
    "x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "# x_smooth = x_labels\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    if not len(d):\n",
    "        continue\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data_s['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data_s['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY0AAAEKCAYAAADuEgmxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzsnXdYVFf+/1936CBIVRFFBFSKNMECaqzBmmhMsSSixsRV0xOTbHaTb+pvN7tmU9yoSTbGllhji0Yj9oaNIkgRBVFRUZAiHYbh/P64OIqAItJmcl/P4yNz77n3nvecO/Oec+45n48khEBBQUFBQaE+qFq6AgoKCgoKuoNiGgoKCgoK9UYxDQUFBQWFeqOYhoKCgoJCvVFMQ0FBQUGh3iimoaCgoKBQb5rMNCRJ+kmSpExJkuLv2GYrSdIuSZLOVf1vU7VdkiRpgSRJKZIkxUmS1Kup6qWgoKCg0HCasqexDBh517a/AnuEEN2APVWvAUYB3ar+zQIWN2G9FBQUFBQaSJOZhhDiIJBz1+ZxwPKqv5cD4+/YvkLIHAOsJUlybKq6KSgoKCg0DMNmvl57IUQGgBAiQ5KkdlXbnYD0O8pdrtqWcfcJJEmahdwbwdzcPNDV1bVpa6ygoKCgZ8THx98QQjg05NjmNo26kGrZVmt8EyHED8APAD4+PuL06dNNWa8WJTU1FTc3t5auRpOhz/r0WRso+nQdSZIuNvTY5p49df3WsFPV/5lV2y8Dne8o1wm42sx1U1BQUFC4D81tGr8B06r+ngZsuWN7WNUsqn7AzVvDWAoKCgoKrYcmG56SJGk1MBiwlyTpMvAh8DmwTpKkmcAl4Omq4tuB0UAKUAzMaKp6KSgoKCg0nCYzDSHE5Dp2DaulrABeaqq6KCgoKCg0DsqKcAUFBQWFeqOYhoKCgoJCvVFMQ0FBQUGh3iimoaCgoKBQbxTTUFBQUFCoN4ppKCgoKCjUG8U0FBQUFBTqjWIaCgoKCgr1RjENBQUFBYV6o5iGgoKCgkK9UUxDQUFBQaHeKKahoKCgoFBvdNo0Lhde5sujX7Ln/B5uFN9o6eooKCgo6D2tJXNfg8gry+Ot8Le0r50snfDr4Id/e3/5/w7+uNu6o5J02hsVFBQUWg06bRptVVYM6TKQ9NKrJOUkc6XgClcKrrD93HZtGXMjc3zb++LXXjYRv/Z++LT3oY1xmxasuYKCgoJuotOmoSpXYxR5GVfAXeWHnXMnVHZm3DQqI6MiS2skxy4f49jlY9rjJCTcbd21JuLfQe6ZOFk6IUm1pSuHjIIMpm6YxM9PraVDmw7NpFBBQUGhdaHTplFSbM/VCwOxcUjCzOIGWRfOwgV5nw0w3MyFdh0Ho7JrQ5FpJdc02ZzNSyHxRiLncs5xLucc6xPXa89nZ2ZXY3jLw94DYwNj/nHwU45eOsw/DnzKgjELW0SvgoKCQkuj06bh2qUtU0a+x+aN5USeKUEyycTGIREbhyRs2iUBWVxIjYdUubwE+Jta8nin5zB2sKXEXJAlbpKSf57Y67Fkl2SzN20ve9P2aq9hpDKiu113Um6cYbqoZGnMEt4Z+B6drDq1iGYFBQWFlkSnTUOlgrkvd2TuyyCEIOqkA8uXdWTv3lCidjuAYVmVgSRi45CIfYcEIJvklBg5G3kVzqZteMRpPNZdOlLexoAbqgLOF1wk9nosqbmpnMlKIABwBDw0Zbh/5cKAroPp37k//Z37069TP6xMrFroXVBQUFBoPnTaNO5EkiSC+tgT1McegNycIjauz2PjRhuiokeQHPU8mkpjTM2zsHFIwrZ9Al3cEmhrn0xJaRZJqdGQGq09XxtTC57tNIgCm74szFnNIEkAMAg4hYY9aXvYk7YHAJWkwre9r2wiVUbi3Na52d8DBQUFhaZGb0zjbmxsLZj5l27M/AuUl1cQE3mZNauz2bNH4lJ6NzIuDiThhPzQ28T8Bk7O8fgFJuLY5SzlmkRuFmaSlBJFXJt0AkwFllXntQQCBVyrtGFc8FSOXj5KzLUYTl07xalrp1h4Un7e0cmqk9ZEBjgPwKe9D4YqvX27FRQU/iT8Kb7FjI0N6RviQt8QF4QQXLqQze6d0WzeVELsaSuycrpw/sxgzp8ZrD3GvUcGg4efI8dwBMkSHL/zhBI4VJaQtyeS8a69eStoBuVtjbigvsrRy8eISI/gcv5l1iasZW3CWgDaGLehX6d+WiPp16kfliaWKCgoKOgSkhCipevQYHx8fMTp06cf6hw384o5eSyNHduus2evioxMJ7LznNFoTAAYOy0UT6cILIyLtMcUlVuQXuCOprL6uUyMTene1Y8ebgGYtLPhsiaL41dPcCT9COdzz1crW58hrdTUVNzc3B5KX2tGn/XpszZQ9Ok6kiRFCSGCGnLsn6KncS/aWpszfKQ3w0d6o1ZrSIi7QsSho/y+rYDkc3akxEzDzCwbF9tkzI2KKFZbcCG3BzcvTmTpT9M4nx5N4rkoklKiuHI9jdPJxzmdLPdLjAyN6ebiwxj3t3Do1IVMVb7WRGob0ups1Zn+zv21RmJead6Sb42CgoJCDf70PY26EEJwJT2Xqc+s5UKBE0HDvkCqzEeorDgR/g6XksdibV3JlCkqpk+HoCC4WZDNmVTZRBJTorh09Vy1cxoYGOLexRtPt0C6dvUm37ScyGvRHEk/QkR6BDfLblYrb2FoQbBzsN4Oaenzrzl91gaKPl3nYXoaimncB0+PeIptzPEYnaTdlvS7F5mxDpSV3g5F4u0tmD5d4rnnoEPVgvGCwjySUqNJSokmMSWKC5eTEeL2mJZKZUDXzh54ugXi4R4Abc2IyYrlSPqR+w5pDXAeQP/O/enctnOT6m9K9PmDqc/aQNGn6yim0YT08Czk7Jmacao6OGbRvfMfXLzsydVML9QV8lCSgYFg1CiJ6dPhscfA2Pj2McUlBZxJjSExJZqklChSLyVSWanR7pckiS5O3fF074WXexCFag15FgVaE4nOiKaisqJaPe4e0vJt74uByqBJ3ovGRp8/mPqsDRR9uo5iGk3M3l2JLF8SQVZGHg6O1kybGcLQR70oyC9h9x+JbNt0mphYa65kepOV44oQ8pe2nZ1gyhSJGTPA3x/uDmtVWlZM8vlT8jOR1GjOXTiNRnOXKTi64ekeiJd7IC4unpwtOM+RS0fqHNLSpVla+vzB1GdtoOjTdRTTaGGEECTEXWHH1jh2h1/i0pUeXL7Wk8JiB20ZX1+YMQOmTIF27Wo/T3l5KWcvnCbxXCRJqdEkp8ZSoSmvVsaxXRe83APxdJeHtDIrcrQmUteQll97P+0MrbqGtFoiIKM+fzD1WRso+nQdxTRaEfk3S9izM5HtW2JJSDLkyvWeZGR6oq4wA8DQUDBmjNz7GD0ajIzqPldy8hmEYQmJ5yJJTIki+XwsZeUl1cq0s3OqMpFeeHULQmOs4ujlow88pPX6jlf4Kep7ZgbObraAjPr8wdRnbaDo03UU02iF3Op9bP8tlgP7Url6rQtXrvfkRm5XhJCTQjk4wLPPyj0QX9+a57j7xq3QqElLP6M1kTOppygpLax2jJ11ezy7ycNZXu6BtLVx4OTVk9reyNHLR8krzat2jLmRORUVpcwQlfxiYELya+fpaNmx8d+U++jTJ/RZGyj6dB3FNFo5cu8jgR2/xXEupYyMTE+uXO9JYbG9tkxAgGwekyeDfdXm+924lZUaLlw5e9tEUmIoLK7+jMPayr7qwbo8pNWxvQtnss9UG9K6mHueAGAssA1IMjDhcc8JjHAbQahbKI6Wjo3/ptRDny6jz9pA0afrKKahIwghiI+9zI6tcRzaf5bsHAeuXPcm44YXarW8At3ISJ51NWMGdOuWSo8e9b9xKysruZyRSmJKFIkpkSSlRHOzIKdaGUsL62omYmzVhu4LXJlTqcYSKAC+Ae4c0PJp58MItxGMcB/BAOcBmBqaPvR7Afr9wdRnbaDo03UU09BBbvU+tv8Wx8ULN8nMdufqdW9u5HVFCHmalb19BdOmGTJjBnh7P/g1hBBcvX5BNpGq3kjuzaxqZU5bZdDWOJNRd8zs2iGg3NaLjvZd2XdhH8XqYu0+M0MzBrkMkk3EbQQe9h51Zju8H/r8wdRnbaDo03UU09BhbvU+tv8Wx+EDZyksNONqphfXbviQX2ijLde7N0yfDpMmga1tw691/cZlrYkkpUSxXuwny7C0RtkOlRacf+86KkNDjqQfYWfKTsLPh3Pq2qlq5TpbdSbULZQRbiMY7jocGzObGueqC33+YOqzNlD06To6ZxqSJL0BvAAI4DQwAznH0RrAFogGpgohyus8CfphGneSf7OE3X8ksGNrHOkXc7hZ4MiVTG8yc7woK5NXCRobw/jxsoE8+igYPmT0sIkv++NpH1ttDYkQkHjDFwMDI7zcAwnwHkAv74E4tuvC9aLr7ErdRfj5cMJTw8ksytQep5JU9O7YWzuU1cepzz3DwevzB1OftYGiT9fRKdOQJMkJOAx4CSFKJElaB2wHRgMbhRBrJEn6DogVQiy+17n0zTRuIYTgdOxl1q86wqmoDMpKJa5nu5OV68e1rE7a4auOHWHqVNlAPDwadq2XPwzFvKJmFN+rRT1Qayq58/5ob99ZayBe3QIxNDQi9los4anh7EzdyeFLh1FXqrXl25q0ZZjrMO0DdRdrl2rX1ucPpj5rA0WfrqOLpnEM8APygc3Af4FfgA5CiApJkoKBj4QQI+51Ln01jVukpqZib+fInp2J7Ngax+VLOZSUWZKR6cWNm/7k5N5e6d2vn2weEyeCtXX9r3H45HZ+XPN/tDM9o43im1nqwQuTPsHXM5jYpAhiEg5zKjGi2swsE2NTenbvW2UiA7C3daSwvJD9F/ZrTeRs9tlq1+pu1137LGSQyyCup1/X2w+mvn/pKPp0G50yDQBJkl4D/h9QAoQDrwHHhBDuVfs7AzuEED1rOXYWMAugY8eOgQcPHmy2erckQghSkrM5ciCNU5FXUasrycvvSFaeH1eud6esTF4laGJSSWhoERMmFBASUoJBPcJQnUo6yK6IleTm52BjZcujIVPx93ykWpnKSg3p186RnBbNmbRoMrLSqu1vb+eMR9de9OjaC+eOHhioDLhceJlDVw9xOOMwEdciKFAXaMsbqYwIdAhkYMeBDHAcgKeNJypJ9fBvlIKCwn1xd3fXHdOQJMkG2ABMBPKA9VWvP7zLNLYLIXzuda4/Q0+jtl87N/OK5VXnv8VyJT2XCo0RmdnuFJT0Ju3S7RglnTpBWBhMmwbduzdu3XLyrhOTeISYhMPEnTlGadntGVbmZm3w8wyhl/dA/L3609bSlorKCo5fPq7thZy8epLKOyL+trNoR6hbKKGuoYS6hdK+TfvGrXAzo++/VBV9uo1O9TQkSXoaGCmEmFn1OgwIBp5GGZ6qxv1u3FvPPnb8FsvhA+eoUGsoKbUit9CfjBs+ZGWZacv27y8PXz3zDFhZNW491epyzpyPITr+EDGJh7l6/YJ2nyRJuDl7E+A9gADvAbh29kKlUpFTksPPR38mrjCOnak7uZx/udo5/Tv4a5+F9O/cHxNDk8atdBOj7186ij7dRtdMoy/wE9AbeXhqGRAJPAJsuONBeJwQYtG9zvVnN407uZlXrJ15dSU9FyEgL78TpZX9OJvqTEmJPPRjZgZPPikbyJAhoKoaEcrIgClTNaz+2UCbD6ShXMtKJybhMNEJh0g8F4m64vYkuLaWtvh79aeX90AsTTrQ09sXIQRJN5K003oPXDhAScXtGFvmRuYMcRmindrb3a57g9eGNBf6/qWj6NNtdMo0ACRJ+hh5eKoCiEGefuvE7Sm3McBzQoiye51HMY2aCCE4fSqdHVvjtL2PCo0RRWU+5BUGkpTcVlvW2Vkeupo2Db76WsP/fqrkxZkqvl3QePk4SstKiD97Qmsi2bnXtPtUkgoPtwD5YXrPgXTq4IYkSZRWlHLo4iHtUNbpzOpt3KVtF62BDHMdhrXpAzz5byb0/UtH0afb6JxpNBaKadybu3sfAKVl1lQa9ufseXeuXbsdYtfAqILeLxwl6qc+rFp+gacm9njo+t+NEIL0jFSiEw4Rk3CY5NSYas81HGwdtVN6vbv3xsRYHl67WnCVXam72Jm6k13nd3Gj+MbteksG9O3Ul1DXUEa4j6B3x96tIgmVvn/pKPp0G8U09JTGunFv9T62/xbHkYNy70MIqJC6cyPXn/gzjjgGXMHrsQSStnpTelHi52VFhI7yagQVdROfEEt+2TWi4w9xKvEI+YW52n1GhsZ4d+9NL++BBHgPoL19JwAqRSXRGdHaXkhEekS10O/WptYMdx2undp7K3dIc+cL0fcvHUWfbqOYhp7SFDduXl4xu3ck8MfWOK5czqW0og2HY56n/ysHMbEso6zAhENfDcHEqIQvvmjD88+DaePEJ6zBnfoqKys5fymB6ITDxCQcIvVSYrWyTu27anshHm4BGBrKvaT8snz2pe3Tmkhqbmq14zzsPRjhNoK07HPsSv2DF5opX4i+f+ko+nQbxTT0lKa8cYUQxMWkM25cFqKTDR6jk7T7krZ5czmqM0IjPxR/6y2YPRva1EyV/lDcS19efjanEo8QnXCI2KSj1fKGmJla4NOjH72qZmTZtL2dITE1J1VrIHvT9lJQLq8NMQRmAsskAxaMWcTknpObNA2uvn/pKPp0G8U09JTmuHEd2l/nRmbNNRFtrHLo5GjBmWR5qqutLbz2GrzyCtjUPybhPamvvgqNmrPnY7W9kPSM6r2Jrp08COg5kF5eA3B36Ymq6pmGWqPm2OVjzNv5OmTEMBrBNuRZFoYGJoS6hfKk55M81uMxbM0aGAXyIbXpKoo+3UYxDT2lOW7cvbsSWfDNXkq6tQNrc8grRnX6CqJcAwIsrINIvdSP2Dh5jMrSEl56Cd54o+5c5/Wlofqycq5WzcY6THzyCcrVt6P0WlpY4+dVtbDQM4SCymK6fe3C7Mpybb6Q/yJRzu373lBlyBCXIUzwnMB4j/GN8sxD3790FH26jWIaekpz3bh7dyWyfEkEWRl5ODhaM3lqX/Jyiti4NpKC/FKEgLb2vbh4NZjjJ+QZTWZmMGsWzJsnrzxvCI2hr7y8lMSUKKLjDxGdcIjM7CvafZKk4qx9Dibi4l35QiQcOg1ltN+TbDyzkX1p+9AIjXwMEv2d+zPBYwJPeD5RI8hifdH3Lx1Fn26jmIae0tI3blFRGb9tiGHj2kgKC+Rf83btfbmSNYD9B8wBOdPg9Onw7rvwoFVtbH23kk7dWhOSlBrNHquEWvOFOApLrn6UD0B2cTZbz25lY9JGwlPDKdPcXh4U6BjIBM8JTPCcgId9/UMJt3TbNTWKPt1GMQ09pbXcuEVFZfz2a7RsHoXyF2r7Tt5cyx5E+C5zhJBXlk+ZAu+9B171nKnb1PqKSwqZ/vYAvOrIF/JE6AuEBI7AuWM37QrzgrICtp/bzsYzG/n97O8UqW+HjPdy8GKCh2wg/h3877kqvbW0XVOh6NNtFNPQU1rbjVtUWMaWDdFsusM8nFy8uHFzEL9vt6CiAiQJnngC/v536NXr3udrDn115Qu5lN+VSiE/MO/Y3oXggFCCe4Xi3NFdW65EXcKu87vYmLSR35J/I7f09jqSrtZdtT2Qfp361YjQ29rarrFR9Ok2imnoKa31xi0qLGPzr1FsWhdFUZV5uLj1ILd4CJu3tKGsanRn1CjZPPr3r/08zaGv9nwhPRgxaDoFRTc5HruHgjsWFXbq4EpwL9lAOnVw1W5Xa9Tsv7CfjUkb2XRmE9eLrmv3ObZx5AmPJ5jgOYFBLoMwVBm22rZrLBR9uo1iGnpKa79xCwtK2fJrNJvW3zYPtx7dKSwfwq8bLCmq+nE/aBC8/z4MG0a1YaLm0nf45HbWbPuarJxMHGzbMWns6wzoPRoAjaaChHORRETv5MSpvdUSTXV2dCe4VyghvULp2N5Fu11TqeHo5aNsTNrIxqSNXLx5UbvP1syWcT3GEWwdTFj/MJ2LzltfWvu9+bDouz7FNPQUXblxCwtK2bw+ik3roygukiPa9vByp4yhrF5jxc2q7+E+feSex2OPyebR2vRVaNTEJ5/kaEw4J07toajkdtKoLk7dtQbSwcFZu10IQXRGNBuTNrIhaQPJ2cnafZbGlozpPoYJHhMY1W0UbYwbeXVkC9La2q6x0Xd9imnoKbp24xZUmcfmO8zD08cNYTiUX1a3JStLLufjA3/7G/TqlUr37q1TX0WFmrjkYxyNDudk3D6KS26vSO/ayUM7hHUrJtYtErMS2Zi0kdWnVpOYezsUiqmhKSPcRvCk55OM7T4WG7NGWiHZQujavfmg6Ls+xTT0FF29cQsKStm0LpLN66MpKZbNo6efK0YWw1i+si1Xr8rlunYt54MPjHnuOXnqbmtFrS4n7swxIqJ3Enl6PyWltx+quzl7EdwrlH4Bj9LOzkm7PTU1FclWYlPSJjae2UhEeoR2n6HKkKFdh/Kk55OM6zFOJ7MU6uq9WV/0XZ9iGnqKrt+4BfklbFoXxeZfb5uHb4Ar5tZDWb7SmrSqNONdusA779CkwREbi3J1GbFJERyNDify9IFqaW67ufgQHBBKv4Dh3MwtrtZ2VwuusvnMZjYmbWT/hf3VFhMOcB7Ak55P8oTnEzi3da5xzdaIrt+b90Pf9Smmoafoy41bkF/CxrVRbPk1ipISNQABQV2pNArgt62uJFXFSmzK4IhNQXl5KTGJRzgaHU5U/AHKym8vInR27MGQkMfo5/8odjbVexI3im+wNXkrG8/IiwnLNbczGwZ1DOJJzyeZ4DmB7naNnNi9EdGXe7Mu9F2fYhp6ir7duPk3S9i4LpLffo3WmkdgHxfadRrGshU2xMTI5Wxt4fXX5eCI1q0vKV+tlJWXEJNwmIjocKLjD1WLh+XhFkBwQCh9/Ydha109YFd+Wb68mDBpI9vPba+2mNDbwVtrIL7tfVtVilt9uzfvRt/1Kaahp+jrjZt/s4SNayPZ/GsUZaVyAqXAPl1xdh/C8pW2RFQN/zdmcMTmpLSsmB17fiX1SiwxiYdRq+XpyJIk4eHWi5BeofT1H461lV2140rUJYSnhrPxjLyYMK80T7vPzcZNu5iwj1OfGosJmxt9vTdvoe/6FNPQU/T9xo09lUj08Rv8tjGG0qqeR1DfrnTrOZiVP9uxe7dcrjGCIzY3t9qupLSIqNMHiIgJ51TiESoqZJ2SpMKrW6D8DMR/GFaW1UOzl2vKqy0mzCzK1O5zsnTSLiYc2GUgWUVZzZqV8E59+oq+61NMQ0/R9xv3lr6becVsWBPJ1k23zaNPsCs9ew1i5S92bN0ql78VHPGvfwVX17rP2xqore2KSwqIPH2Qo9HhnEo6gkYj97IkSUXP7r0J7hVKH7+hWLWpPh1XU6khIj1CXkx4ZiOXbl7S7rM3t6eDmT2p2ck8HziLb8d+1/Ti+PPcm/qKYhp6ir7fuHfry8srZsPqk2zdFKMdtuoT4kpQyCP8ssqedevkYIMGBjB58oMFR2xu7td2RcX5nIzbz9GYcOKSjqGpynOuUhng070PwYEj6OM7hDYWbasdJ4QgKiNKu5jwbPZZbVbCn4BpAS8wp/ccAjoENOkzkD/bvalvKKahp+j7jVuXvtrMo2+IGyGDBrJ6nT0//8wDB0dsbh6k7QqLbnIybh8R0eGcTj5OZaU8HddAZYivR1+Ce4US5DuENuZW1Y4TQvDchsmcT/yVkUKjzUqoQX6IHuYXxrM+z+Jk5VTjmg/Ln/Xe1BeazTQkSbIASoWommTewiimodvcT19ebhG/rj7Jtk2nKCuTzaNffzcGPTqAdb868NNP1Ds4YnPT0LYrKMzjRNxejkaHE3/25G0DMTDEzzOEkF6hBPkMwtzMkoyCDHoscGVWRak2K+FCyQBz07bklOQA8jqQYa7DCPMN4wnPJxotlMmf/d7UdZrMNCRJUgGTgGeB3kAZYAJkAduBH4QQ5xpy4cZAMQ3dpr76cnNk8/h9823zCB7gzvDR/dm42YHvvkMbHHHwYNk87g6O2Nw0RtvlF+RwPFY2kIRzkQhRCYChoRH+nv05YXyWq+m7GCEqtMeES4YE9JrJiG5jWBG3gt+Sf9OuA7EwsuBJrycJ8w1jsMtgDKpyqbeUvtaMvutrStM4AOwGtgDxouqulSTJFhgCTAE2CSF+bsjFHxbFNHSbB9WXm1PEr6tO8PuW2NvmMdCd0eP689s2BxYsoM7giBkZMGWqhtU/G9ChGSYYNXbb5eVncyJ2DxFRO0lKjUYIwX7rZLKMamYl9LJyJeGNVAByS3JZl7COFXErqoUy6WTVied8niPMLwxPB88Hro9yb+o2TWkaRkII9X0uft8yTYViGrpNQ/XlZBfx6+oT/L45lvJy2TxCBnbj8adC2P6HA19+CTduyGVvBUc8eFjDkqWVvDhTxbcLGv4Lu740Zdvl3szi+Kk9/LJ5Po7myTUSTOXTm8Wf7a3xIDwlJ4Wf435mRewK0vLStNuDOgYR5hvGpJ6TcLBwqFcdlHtTt2nOZxqmwHOAGbBKCJHdkIs2Fopp6DYPqy8nu4j1q06wfctt8+j/SDeemBjCrj0OzJ+PNjiigZGG3i9EcPqXEFKSm7630RxtN/EVfzztak9l29mxG0OCx/FI7zE11oAIITiSfoQVsStYm7CW/DI5V7qhypDR3UYT5hvG2O5j75kLRLk3dZuHMY0HXVb6DWAAlAKbG3JBBYXGwtbOgr+8MoSla15g3FO9MDI24MjBc8x7aTmF2VvYsyuL778HC0s1jv7pWDnmY+uRzrPP5d7/5DqAg207itUW1bYVqy0wUEF6RgorNv6Hv/w9lC/+9xbR8QfvWBciB0n84bEfuPbWNdY+tZYx3cYghOC35N94av1TdPhPB2Zvm01EegS6PMNSofG53/DUKuADIURq1ev1wIyq3ceEED2bvop1o/Q0dJvG1pd9o5D1v5xg+9ZY1OXyrCOnLl1ZsX4sIa8ewsSyjLICEw59NYQRw27yy2pbbJoorUXLpbL1YMYz/4epiQX7jm4mJvGI9gG6jZUDg/o+xuB+4+gEUEI0AAAgAElEQVTYvkuN810vvM7q+NWsiF1BzLUY7XY3GzfC/MKY6juVrjZdm01fS6Lv+prymYYr8BlwFfgU8AD+CZgCXwohfm3IRRsLxTR0m6bSl32jkHW/HGfH1jhizw4CJ2s8Ridp9ydu9eZKdGdsrQ34xz9g5kx5wWBj0hpS2QLk5GVy8MQ29h3bQkbm7bS0Hm4BDO43juCARzEztahx3tPXT7MybiU/x/1MRmGGdvtA54GE+YURZBaEv6d/04prQfT9s9fkzzQkSRoAvA/8DixS1mk0D/p+4za1vhtZBXTrUUBebsca+4xNSygvNQPkhYH//S+EhDTetVtb2wkhSD5/in3HthARtZOy8hIATIzNCO4VytDg8fRw9a/x8FxTqWFP2h5WxK5gY9JGSiqqjjMwYbzHeML8wgh1C8VQZdjsmpqS1tZ+jU1T9jRskKfVqoE1wHggDPhaCLGtIRdsTBTT0G2aQ9+0ST9yzdEKbO/4NZ1ThHVaNhMmz2bePInLl+XNzz0H//oXdKzpMQ9Ma2670rJijkaHs+/YFs6k3h6GcnRwZkjweB7pM7ZGCHeAgrICNiRtYEXsCvZd2Kfd3s6iHc/6PEuYXxh+7f1aVQj3htKa268xaOp1GisBc2CYEGKcJElmwDtAoBDi8YZctLFQTEO3aQ59e3clsuCbvZR0awfW5pBXjHT6CpRr6BvsStiLQ1m+wpp//1teXW5hAR98IOfzMKl78tB90ZW2u3r9IvuPbeHA8a3k5stJ3CVJRYBXf4YEjyew5yMYGtbMxXsw9iCH8w+zInYFydnJ2u0+7XwI8wtjis8UOlo2gvu2ELrSfg2lKU0jHuiDPMV2550XkSTJUQiRUefBzYBiGrpNc+nbuyuR5UsiyMrIw96xLb4+Thw9nEJxUTlGxgZMfLYvgcG9ee89IzZXzQns1g2+/hpGj773uetC19pOo6kg9sxR9h3dQuTp/dqZVpZtbHik9xiG9BuHs1M3bflb+oQQRF6NZEXsClbHrya7RJ6Fr5JUDHcdTphvGOM9xmNhXPO5SWtG19rvQWlK03gSeBM5BtonQojdDatijfNaAz8CPQEBPA8kA2sBF+AC8IwQ4p5zIxXT0G1aUl9OdhFLFh9gb3giAB06tmXOa8PIK3DltdfgzBm53Jgx8NVXsok8CLrcdvkFORyK3M7eiM2kZ6Rot7s5ezEkeDz9A0dyLSOrhr5yTTk7zu1gRdwKtiZvRV0pr/ltY9yGp7yeIsw3jEEug1o8gVR90OX2qw86F+VWkqTlwCEhxI+SJBkjD3/9DcgRQnwuSdJfARshxLv3Oo9iGrpNa9B3+lQ6C7/azcU0+Rdy8AB3np89hPUb2vLRR5CfL+fxePNNOSyJpWX9ztsatD0sQgjOX0pk37HNHI7cQXFJIQBGRiZ4ufXh8Uefw7tbb1SqmiaQXZytDV9y7PIx7fbOVp2Z6juVqX5T8bD3aDYtD4o+tN+9aMqexg/AAiFEfC37LICJQJkQ4pcHqKwVEAu4ijsuLklSMjBYCJEhSZIjsF8I0eNe51JMQ7dpLfoqKjRs+TWaX5ZGUFKixsTEkIlT+zFgSBAffmjI0qVyOUdH+Pe/4dln7x8MsbVoayzKy0s5EbePfUc3czr5uHa7g60jg/uNY3C/x3Gwrf0Zxtnss6yMXcnKuJVcvHl72m8fpz6E+YYxsedE7M3tm1zDg6Bv7Xc3TWka/sg9AB8gHjm6rSnQDbBCzvvynRCi7AEq6w/8ACQCfkAU8BpwRQhhfUe5XCFEjaVXkiTNAmYBdOzYMfDgwYP1vbSCwj3Jyy1h09p4oo7L06kc2lvwzHN+lGuc+eQTe2JjTQHo1auE//u/G/TsWd6S1W0xcm9mEpW4n6jEveTdeniOhJuzD4HeQ/F274NRLSFIKkUlJzNPsun8JnZc2kGRWo6ZZaQyYrDTYMZ3Hc9gp8GYGDzEDASFeuHu7t7k6zTaAEGAI1ACJAkhku99VJ3nCgKOAf2FEMclSfoGyAdeqY9p3InS09BtWqu+mKiLLP5qD+mX5JwUAwZ354W5Q9jxhyXvvguZmXJP48UX4bPPwKGWGH+tVVtjkZqaSteuXUk4d5J9Rzdz/NQe1BVVIdjNLOkfNJIh/cbj6uxV6xTcYnUxW85sYUXcCsJTw6m8tWrd1IZJPScR5hdGX6e+SJJERkGGkgO9kdGpZxqSJHVADkHiUvV6IPBXwB1leKoa+n7jtmZ9arWGTesiWbX8KGWlFZiaGTFlWjBDQgP55z8NWLBAzh5obQ2ffAJz5oDhHevbWrO2xuBufYXF+URE/cG+Y1tIvZig3e7cUQ6cODBodI3AibfIKMhg1elVrIhbQdz1OO32brbdCPMLI+VGMuvjVzEzcDYLxixsOlF3oO/tp1OmASBJ0iHgBSFEsiRJHwG35uNl3/Eg3FYI8c69zqOYhm6jC/qyrufz/bf7OHJAzjXWuYstc18fjom5M6+/DuHhcrmePWHBAhgyRH6tC9oehnvpu3TlHPuObeHgyd8pKJQnQBoYGBLkM5ghwePw8wjGwKD2FeSx12JZEbuCX07/wvWi6wDaHOgrDYxJeuUczm2dm0JSNfS9/XTRNPyRp9waA+eRgyCqgHWAM3AJeFoIkXOv8yimodvokr6oE2ks/novVy7LX4KDhnnwwtzBHIlowxtvQFpVeoqnn4YvvgC1Wne0NYT6tF1FhZqo+IM1Aye2lQMnDuk3Dsd2NQMnAlRUVrArdRdv/vEqbXJSGAtsA84YmvFa8JvMCpzVpOahS/dmQ2hW06hKAdtGCJHfkAs2Jopp6Da6pq+8vIINayJZu/IYZWUVmJkZ8dzz/QkdE8A338jBD4uLwcwMZs3K4Z//tMXMrKVr3TQ8aNtpAyce3UxG1iXtdg+3AIb0G0dwr1BMTcyrHVNbDvRvgArkxYNju49lbtBcHnV7tNHXfujavfmgNEfAwlXAbORFflFAW+Qot/MbctHGQjEN3UZX9V3PuMn3/93H0cPywjeXrvbMfWMY1nadefttWLtWLtelC3z5JTzxRMvmK28KGtp2twIn7j26maPR4dUCJ4YEjmBIv3HawImv/D6XmJglPKq5PUstXGVEtnUXzudd1C4edLNxY3bQbGb4z8DO3K5F9ekKzWEap4QQ/pIkPQsEAu8CUUII34ZctLFQTEO30XV9J46msvjrvVzLkBOTDxvhxfOzB3E63oLZs8s4c0aeOjp8OHzzDXh5tWRtG5fGaLs6Aye268KQ4PF8eu5LorNqLBGjdwd/tj77B0tilvB91Pdcuin3XEwMTJjYcyJzg+bSx6nPQwVO1PV78340h2kkAP7AKuBbIcQBSZJihRB+DbloY6GYhm6jD/rKytSs/+UE61adQF2uwdzCmLAXBtDN05L9+7vx/vuQmyvn63jlFfjwQ3nGla7T2G1Xe+BECUOVBqc256slmXph0ifanCGaSg3bz21nUeQi/kj5Q3u+gA4BzO09l8k9Jzco7pU+3Jv3ojlM41Xk3kUsMAb5YfXPQoiBDbloY6GYhm6jT/quXsnju2/2cPKY/ES8k3Nb3nh3NO07OvH++/D993L+bgcH+Oc/YcYMqCX6hs7QVG2n0VQQmxTB3qNbiIzbhbPVeSyMi7T7i8otKDYM4duPw2vWKSeV76O+Z0nMEnJK5Dk0bU3aMs1vGnN6z3mgsCX6dG/WRovMnpIkyVAIUdGggxsJxTR0G33TJ4Tg2OFUvvvvXjKvyfNEHh3dk+dnP0JamjmvvgqHD8tlg4LkxE/9+rVghR+C5mi7iS/742kfW+15kBCQeMOPT99cRveutefuKK0oZX3CehZFLqoW92qIyxDm9p7LuB7jMDKoGe79TvTt3rybhzGNev3WkSTpNUmSrCSZJZIkRQNDG3JBBQV9RZIkgge68/2KGYwY2wNDIwN2bY/nxSlLuHLxFPv2VbJqFTg5QWQkBAfD9Olw7VpL17x14mDXjmJ19aGlYrUFKknDB19O571/P8uB41tRq6uHczE1NGWq31SOzjxK9KxoXuz1IuZG5uy7sI+n1z9Nl6+78OG+D7mcf7k55egN9e0gP181xTYUcEBeV/F5k9VKQUGHMTU14rEnvVi8bBoBQV0oLCxj4Ze7eXPuL/Tyz+DMGfjb38DYGJYvh+7d5bUd5X/OUFZ1Mmns62SWelBUboEQ8tDU9dIe9PIeiqWFNefTE1m48gPmfDCCNdsWkpN3vcY5AhwD+OGxH7j65lUWjFyAh70HGYUZfHLwE1y+dmHC2gnsPr9bG8ZE4f7U95lGnBDCtypO1H4hxCZJkmKEEAFNX8W6UYandBt91ndnkqLDB87yw3/3cyOrAEmCkWN9mT5rIFk3zHjjDdi6VT6me3d5ltXIkS1b9/rQXG13+OR21mz7mqycTBxs2zFp7OsM6D2a8vJSjkT9wY4Dq7lwWQ6DZ6AypK//MEYNnlzn0JUQggMXD7Do5CI2ndlERaU8wt7NthtzguYw3X86NmY2en1vQvM8CF8KOAFdkSPTGiCbR2BDLtpYKKah2+izvru1lRSXs2r5UTati0KjqcSqrRkz/jKQ0NE+7Nwp8frrcPasXPbxx+X1Ha35rWktbXdr3cf2/as4EbuXykoNAK6dvRg5aBIhgSMwNqo9am5GQQY/Rv/ID9E/aIeqTA1NmdxzMo87Ps74PuObTUdz0xymoUKecnteCJEnSZId4CSEiLvPoU2KYhq6jT7rq0vbpQvZLPpqN7Ex6QD08HLk5TeG49y1PQsWwMcfQ2GhPHQ1bx689x60adPctb8/rbHtsnOvE35oHbuPbKCgKA8AqzY2DO//JKEDn8bWun2tx1VUVrDt7DYWRy4mPPX2rKygjkHMDZrLxJ4TMTcyr/VYXaU5TEMCnkVOnPSJJEnOQAchxImGXLSxUExDt9FnfffSJoTgwN5k/vftPnKyi5AkGDPOn7AXB1BYaMpf/worVshlnZxg/nyYNKl1rSpvzW1Xri4jIuoPduxfTdplOW+vgcqQPv5DGTVosnbFeW2cyz7H91Hf82PUj9wslxdtWptaM8N/BrODZtPdrnuz6WhKmsM0FgOVwFAhhKckSTZAuBCid0Mu2lgopqHb6LO++mgrKipj1dIINm+IplIjaGttxsw5gxg2wpvjxyVeeQWiouSyAwbIU3T9/Zuh8vVAF9ru1tDVjgOrOX5qj3boqmtnT0YNmkRI4Mg6h64SkhM4WXKSxZGLOXHl9m/j4a7DmRM0h8d7PI6hqvZIvbpAc5hGtBCi150Pv5UV4U2PLnwwHwZ91vcg2tJSs1j01R7i4+RxdS8fJ15+czhdujqwdKk8RJWVJS8G/Mtf4NNPwa5xQiw1GF1ru+zc6+w6vJ5dRzZow7VbtrHh0TqGru7UF3U1isWRi1l1ehUlFXKsLCdLJ2YFzuKFXi/Q0bL2NLetmeYwjeNACHCyyjwckHsayuypJkTXPpgPij7re1BtQgj27Urix0X7yc0pRmUg8dgTAUx9vj/qChM+/ljuaWg0YGMjZwycNat64qfmRFfbrrahK5XKQJ51dcfQVW36cktyWRG7gkWRizibLc9aMFQZMt5jPHOD5jLYZfBDxbtqTprDNJ4FJgK9gOXAU8D7Qoj1DbloY6GYhm6jz/oaqq2woJSff4pg66YYKisFNrYWvDB3EEMe9SQpSeLVV2HPHrmsr6+c+Kl7d5gyVcPqnw3o0DzZUHW+7eocuurkwajBk+lg0x2PHp51Hrs3bS+LIxez+cxmNEI+1sPegzlBcwjzC8PatHUHGGuWMCKSJHkAwwAJ2COESGrIBRsTxTR0G33W97DaUs9lsvDL3SQlXAXAx78TL70xHGcXezZtgjffhIsX5bLdemi4eKmSF19Q8e0Cg8ao/v3rp0dtV9vQlYWZFaEDnyZ04DPY2dQ+6wrgSv4V7bTdqwVyW5kbmTOl5xTm9J5DL8dezaLhQWku0zAA2iNnXwRACHGp7iOaHsU0dBt91tcY2iorBbv/iGfJ4oPk3yzBwEDFuKd68eyMECTJmPnz4R//ALVGQ58XI4hZHsL5cwZ0bIYhdn1sO3noaic79q+qNnTVx28oowdPueesK7VGzdazW1l0chF70vZot/d16svc3nN5xvsZTA1Nm0VHfWiO4alXgA+B68iJmCRAKPk0mhZ9/GDeiT7ra0xtBfklLP/xMNu3xCIE2Nm34cWXBvPI0B5Mf76S/UnpeIxJIHGrN6rMzkQcMcDJqVEuXSf63HZCCPYe2s7plIMcO7W72tDVyEGT6B80qs5ZVwDJN5L5LvI7lp5ays0yedqurZktz/s/z+yg2bjZtvz71hymkQL0FUJkN+QiTYViGrqNPutrCm1nz1xj0Ve7SU6SIxx28+jB/34ZSd+XDmBiWUZZgQmHvhpCG3MDvvsOJk9u1MtXQ5/bDm7ruzV0tfvIBvLvmHU1PGTCfYeuitXFrIlfw6KTi4jKiNJuH+E2gjlBcxjTfQyGKkMyCjKYumESPz+1lg5tmuehVHOYxj7g0ZYOhX43imnoNvqsr6m0VVYKdv5+mqXfH+R4bDA4WeMx5ox2f9I2Ly5HOSM0BkycCIsWga1to1dDr9sOaurTDl0dWE1auvw499bQ1ahBk/FwC7jnzKmTV06yKHIRa+LXUFpRCkBnq87MCpxFWk4Ka+JWMjNwNgvGLGxaYVU0h2ksAXoAvwNlt7YLIb5syEUbC8U0dBt91tfU2m7mFePqfpOcbMca+yzb3qSyoi1FRdCxI/z0E4wY0bjX1+e2g7r1CSE4mxbLjv3yrCtNVcBDl049GDVoMv0DR2JsXPezi5ySHJadWsbiyMWk5Mg55g2BmcAvBiace/1Cs/Q2msM0PqxlsxBCfNKQizYWimnoNvqsrzm0jR70BZqhHqC64xdupcBg7xn++9M8wsIgIkLe/NJL8O9/g3kjhVDS57aD+unLybtO+OFf2X3419tDVxbWDOsvD13Z29T95V8pKtlzfg9zt83COu8CY4FtQKalEz88voRQt9AmXfPR5EmYgEQhxMd3/gNafMqtgsKfGQdHa8grrr4xrxiVsSEqsjh4UJ5dZWQECxdCQACcaNFocfqFrXV7Jo19iUWf/sFLUz/FtbMXBUV5bA7/iZc/HMOXS+aRlBJNbT/MVZKKnu16cr3wGoOqtg0CrhZcYeQvI/H/3p+VsStRa9TNqqk+1Nc03qvnNgUFhWZi2swQzM5lQk4RVArIKUIVf5WKsgpenfUzv22I5N13BSdOgLe3HHo9JAQ+/BDUre+7SGcxNjJhUN/H+Oc7v/Dpm8sICRyJhMSxmN18+PXzvPP5RPYe3Ux5eWm14/5x8FN8RSWWVa8tgSDJAEtDc+KuxxG2OQzXBa78J+I/5JflN7uuurjn8JQkSaOA0cAzwNo7dlkBXkKIPk1bvXujDE/pNvqsr7m07d2VyPIlEWRl5OHgaM2UqX1JTsxgx1Y5a0FAUBfefG8kbSwtef99OU+HEBAYCCtXgmfti57viz63HTy8vjqHrkImEPqIPHTV5/sATl47VePYoPa+zO37OvMj5pN0Qx7QaWvSltlBs3m176uNEuuqyZ5pSJLkh5xH4xPg/+7YVQDsE0LkNuSijYViGrqNPutraW3HDqfw1b92kn+zBEsrU16dF8qAwd3Zvx+mTYNLl8DUFP71L3j5ZTkY4oPQ0vqamsbSV64u42h0ODv2r+Z8eiIgz7rq7TuEUYMnk517jbXbvqmRmRDk5x7bz21nfsR8Dl48CICRyojnfJ9jXsg8vBy8Glyv5ngQbiSEUFf9bQN0bukETKCYhq6jz/pag7ac7CK++vwPIo+nAfDoKG9mvzYMtdqY11+HZcvkcsOGwdKl0Llz/c/dGvQ1JY2tTwjBubQ4th9YzfGY3VWzrgRGqkqcLNMwNyqiWG1BZqkHL0z6RGsctzhx5QTzI+azMWmjNp/5mG5jeDvkbR7p8sgDPzRvDtPYDzyOPDvsFJAFHBBCvNmQizYWtZmGWq3m8uXLlJaW1nGU7qBWqzEyMmrpajQYU1NTOnXqVKcGff7iaS3ahBBs23SKHxcdoLy8gg4d2/L230fj5ePEpk1ypNwbN6BtW/lh+ZQp9Uv21Fr0NRVNqS8nL5Ndh39lc/j3dLZMxcK4SLuvqNyCYsMQvv04vNZjU3JS+PLolyw9tVS73qOPUx/eDnmbJzyewEBVv9hjzWEaMUKIAEmSXkDuZXwoSVJcawwjkpaWhqWlJXZ2djoTprguSktLMTVtPfFqHgQhBNnZ2RQUFNC1a9day+jzF09r03bxwg3+/el2zp/LRKWSmBTWj8lh/cjONuDFF2HrVrnc00/D4sX3z9fR2vQ1Ns2hb+LL/njax1YzaSEg8YYfP/xjD9ZWdTdCVlEWC08u5NsT35JdIgfqcLNx483gN5nuP/2+6WmbY8qtoSRJjsgPxLc15ELNRWlpqV4Yhq4jSRJ2dnZ60ePTB7q42PP1d8/y1OTeCCFYtewo815eg0ady5Yt8L//ybnI168HHx/YsaOla6z/ONi1o1htUW1bsdoClaThpf8bxY9r/0Fm9pXaj7Vw4KPBH3HpjUt8O+pbXG1cSc1N5aXtL9Hl6y58tP8jsoqymqTe9TWNT4CdQIoQ4qQkSa7AuSapUSOgGEbrQGmH1oWRkQEz5wzi86+fwaGdJcmJGbw0cwU7f49j5kxBbCz07w8ZGTB6NMyZA0VF9z+vQsOYNPZ1Mks9KCq3QAh5aOp6SXe6dOqJuqKc8EPrePXjx/l2xfukZ6TUeg5zI3Ne6vMSZ18+y7qn1tG7Y29uFN/g4wMf0+XrLrz0+0uk5qQ2ar3rHRq9NdLD0VHEJSVhYn074UlSUhKeDZ1H2MrQ5eGpW9yrPfR5iKO1aysoKGXhl7s5sEeOWxU80J3X3g6ljaU5X3wBH3wgr+Vwd5en5vbrV/341q7vYWkufYdPbmfNtq9rzJ5Kz0hhy65lHI7coY2yG+Q7mCdCZ9LNxafO8wkhOHjxIPMj5vP7ud8BeSHhBM8JvB3yNn2c5FUSDzM8hRDivv+ApcBPd/+rz7FN+a+rqalY17evSFiyRFSUlgohhEhMTBQPwp7wBBE28X9i1CPzRdjE/4k94QkPdHxtpKWlCW9v72rbPvzwQzF//vw6jzl58qR45ZVXhBBClJaWimHDhglfX1+xZs2ah67PvVi6dKmwt7cXfn5+ws/PT0ydOlW7b/78+aJHjx7C29tb+Pr6iuXLlwshhBg0aJAIDAysVvdBgwbVev57tUdKSkrjiGiF6Iq2PTsTxISR34iRA+eLyeMWicjj54UQQpw6JYSPjxAghEolxN//LkRZ2e3jdEVfQ2kt+q5nXRb/W/P/xJTXeounX/ITT7/kJz7+5kURm3RUVFZW3vPY+OvxYvrm6cLoEyPBRwg+Qjyy9BGxLXmbACJFA7936zs8tQ05WOHvwB7kxX2FDXKpxsRQhbqggFP/+Q/bxo4lbds2+UlSPdm7K5EF3+zlmqMVmqEeXHO0YsE3e9m7K7EJK107QUFBLFiwAICYmBjUajXHjx9n4sSJ9Tpeo9E0+NoTJ07k1KlTnDp1ihUrVgDw3XffsWvXLk6cOEF8fDwHDx6sFg4hMzOTHcrAt84zNNSLRUun0dO3E7k5Rbw/bwPffbMXDw81J0/C22/LH6n/9/8gOBgSm/+j8aemnb0TL0z8Gws/2c64R2dgZmpB/NkTfPbtbP72xXOciN1LZWVlrcd6t/Nm6bilpL2Wxjsh72BlYsXBiwcZu3rsQ9WpQcNTkiSpgN1CiKEPdfWHpLOVoXgnoAPtKjuhySkAwGPxYnx69cKoTRtGPfLFPY8XBhLCvzPY3vEwKqcI6VQ6kqbu92XHwXn3PO+FCxcYO3Ys8fHx2m0fffQRbdq0Ydu2bfTt25d9+/aRl5fHkiVLGDhwIPv37+eLL77gp59+IiQkhKysLFxcXNi4cSMXLlxg3rx5VFRU0Lt3bxYvXoyJiQkuLi48//zzhIeH8/LLL/Pdd98REBBAVFQUWVlZrFixgn/+85+cPn2aiRMn8tlnn9Wo67Jly4iMjOTbb7+ttt3Z2Zl9+/bV2kUfPHgwTz75JGvWrOHIkSNERkYyb9489u/fX6OsMjylG2g0lWxYfZIVS46g0VTi7GLHOx+Mwa1bOw4elBcEXrgAJibw+ecwZkwq3brpjr4HpbW2X1FxPjsPrWP7vl+0K82dOrgy/tEZ9A8aiaFB3VP088vy+V/U//jq2FdceetKk8+euptugHMDjwXk9LGSJMVIkrSt6nVXSZKOS5J0TpKktZIkGd/vHMaW1pSblZNumkJBuzIMLM2pVKvJv3CBglsJlO+FRoD1XVPTrM3l7U1IRUUFJ06c4Ouvv+bjjz+utq9du3b8+OOPDBw4kOPHj+Pk5MT06dNZu3Ytp0+fpqKigsWLF2vLm5qacvjwYSZNmgSAsbExBw8eZPbs2YwbN46FCxcSHx/PsmXLyM6uPYfW2rVr8ff3x9/fn6VLl1JQUEBBQcE9PzTBwcGYmJiwb9++RnhHFFoaAwMVzzzXl6++m0InZ1suXcjm9b/8zK+rTzJggPyQ/PnnoawM3ngDpk1z5FKLJnv+c2JhbsWEES+w8JPtzHjqXexsOnDl2nkWrvyA1z5+nD8OrKkR4+oWViZWvBXyFudfO/9QdTC8fxGQJKkAEFSleQWuAe8+1JXhNeRIuVZVr/8FfCWEWCNJ0nfIIeYX13UwgLmtI9O+W8+BHz8i7cRuCg3ycDUASaWivKCAnxePwtTGBjMHB1S1LDCbNulHruUVV+9p5BXTvqM1y9e80GBhdc0aurV9woQJAAQGBnLhwoV7nis5OZmuXbvSvXt3uc7TprFw4UJef/11gBrDV48//jgAPj4+eHt74+go51twdXUlPT0du1om4E+cOLFaTyM/P79eM5/efxTfMkAAACAASURBVP99PvvsM/71r3/dt6yCbtCtRwf+++NUfly0n983x7Jk8QEij53nrb+NYskSKx5/HF58EY4eNcfHB779Fp57rn4LAhUaDxNjM0YNnsyjA57icOR2tuxaxpXrafy0/nM2/PEDowc/y4hHnsHczLLGscYG9/09fk/q1dMQQlgKIazu+L+7EGJDQy8qSVInYAzwY9VrCRgK/FpVZDkwvj7nsnfx4MnP1vD05xtw6OZDJRrKDcrBSJZWmpND3rlzFGdmIu4a968tSqjZuUymzQxpqDQA7OzsyM2tHpYrJycHe3t7AExM5PzCBgYGVFTcOxni/YYPLSyqz/O+dW6VSqX9+9briooKFi5cqO1VXL16tdZzWllZYWFhwfnz9/5FMnToUEpLSzl27Ng9yynoFqamRrz85qN89PkTtLU2IzYmnbkzlnNgzxnGjYP4eBg+vIj8fAgLg6eekleVKzQ/hoZGDO43jv/8fQNvvfAfXDt7cbMgh9Vb/8ucD0ax6rcF3CzIadxr1regJEkTgAHIPY1DQojND3Hdr4F3QBsV2A7IE7fTyV4GnOqoxyxgFkDHjh1JTa2ag9y2EyFv/kDBzRxUhoaoNeVIhmCICUKtoSQzk9KcHIxtbTG0kjs3IQNdUavV/LLiBDeiL2Hv2JZn5w4kZKDrQy1KMzQ0pEOHDuzYsYMhQ4aQk5PDjh07mD17NkuWLKGsrIzS0lJKS0sRQlBaWkp5eTmVlZXV/gZwcXEhLS2NhIQE3NzcWLZsGSEhIdWOvVXXyspK7bnvPN+d+2bOnMnMmTO1dVWr1VRUVNTQO2/ePObMmcPKlSuxsrIiPz+f9evXM3PmzGrXefvtt3nllVfo2rVrre+ZWq2+3Ua1cK99uo6ua7NvD+9+NJhVS2OIj73G5x9vY++uWJ5+1o/Fi43YsOH/t3fe4VFU6x//nO3pPaQSQjcQCEiRKkUQFEQFFUSlCJZLsYBXBWwg6FXsXAs2+GFB5dLEhiBN6YTeIQQICWmkl93s7vn9McuSQCCBJKQwn+fZZ2dnzpx5z04y757znvN9PZgxw5/FizWsX2/ljTdS6dkzv+yKawm17f75ezRgzODpHDu1h7XbFhN3eh9LV37FitXf0D66N91uvgsfz8AKX6e8w1MfA42B7x27nhBC9JFSjrvaCwohBgApUsodQoge53eXUrTUn9hSyrnAXFBkRC4edz948CD+kU3Jz0gjLyOZIrsZoRfoMSCLrJhTUrBmZ+Narx56d3duv6M1t9/R+mqbUSYLFixg3LhxvPiiknbk1VdfJSoqytkDMJlMmEwmhBCYTCYMBgMajabENoC3tzfz5s3joYcecgbCJ0yYgNFodJ57fi1H8bqL13fxseLo9Xp0Ot0l+ydOnIjZbKZbt27o9Xr0ej2TJk3CZDKVqOvuu+9mxowZJa51cf2Xi43U1GBjZVCX2hbTJorflu9h7pw1bN14mvi4LIaPas3zzzfi/vth5EhYv17H2LHBPPYYvPOOsrq8NlOb71/jxo3p1+tejpzYw9KVX7F971o27fqNrXv+pEu7ftzdd3SF6i+v9tR+oKV0FHbMntorpWxx1RcU4g3gYcAKmFBiGkuA24EgKaVVCNEJeFVKecXMxqVpTxWfrWOzFpGXfpb8LCUArJFadHadc5hK7+6Oa7166FxcrrYZ1wV1cV/tpS62LeHUOd6a8QtHDycjBNz/UEceGtUZIbS89x5MnQoWCzRqBP/3f0rCp9pKXbp/pxKPsezPr/lnx+/Y7TaEEPw4Z1eVz546TMnZUuHANUmjSylflFKGSSkbAEOBv6SUw4E1wBBHsRHAsmupvzhanR7PeuH4RzTH6OaJXdiwaM1IvRIsL8rNJSsujtyEBGwWS0Uvp6JSpwmr78s7Hz/IAw93BOCHBVt49l/fkXTmHJMnw/bt0Lo1HD8O3brBlCmKE1GpXuqHNGbCiJl8+PJy+na774rTcsvDFZ2GEOJnIcRylJjDQSHEWodM+kEgoEJXvpTngWeFEMcc1/uysirWGU34hDbEJ6wReqMLVmFVguUGpfnmzEyyjh0jPzkZewUWyamo1HX0ei0jx3bjqRe6ERjkydFDyYwf83/8umw3LVtKtmyB559XFgS+8QZ07KgEzlWqH2Wh4FT+O/3XCtVTVkzjyqvjKoiUci2w1rEdB1Rp+lijqweG+k0pzMkgNy2JIqsSLNcLI9JioyA1FXNGBi4BARh9fBBXm85MReUGoXFTfz7+agQfv7+av1Ye4KN3/mTrpjiefr4vb77pxoABysyqXbuU1LKzZinrO9R/qerH29O/Qudf8RZKKdedfwGHUGY7eQAHHftqHUIIXDx98W9wEx7+waDVYsGMVW9D6HXYrVbykpLIOnYMc1ZWmVNeVVRuVNzcjTw37Q6ef2UA7u5Gtmw8zpMj57N1Uxxdu8Lu3TBmjDJENXky9OoF5Vlzq1KzKZffF0LcD2wF7kPJqbFFCDHkymfVbIRGg5tvPfwb3ISrtz9SgEUUYtNLhE6LzWIh9/Rpsk+coCg/X1lpfuIE9qKi6jZdRaVG0aN3cz7+egSt2oSTmZHPK88v5r/vrkKvL+Lzz2H5cggMhHXrlFwd8+ZdlUScSg2jvJ3FqUB7KeUIKeUjKMNIL1WdWdcPrU6HZ2AY/g2aYXL3UoLlGjN2PQitBmt+PtlxcU7nUZBaNYlNVFRqMwH1PHnjvft59Mnu6HQaVizdxcQxCzh2OJmBA5W4xj33QE4OjBoFgweD+q9UOymv09BIKVOKfU6/inNrPElJ0OcOPYWaSHzDG6M3uWITViwaC9KgASGU2VVSUnjuHLnJiVcctoqPj6dly5Yl9r366qvMnn35ENH27duZOHEiAGazmdtuu42OHTvyww8/VE4jL0NycjIDBgygdevWREVFcccdSkJ7u93OxIkTadmyJdHR0bRv354TJ04AyoLDwYMHO+tYtGgRI0eOrFI7VWo+Go1gyLAOvP/ZQ4RH+HL61DmeefJbfvx2C76+dv73P6WX4eEBS5ZAy5awokbnAVUpjfI++H8XQvwhhBgphBiJIpFeZ3SxZ86ysXGTnddn2TC4uOMb3gSv4Ai0BgNWLNhFSelhc+o5Mo8drdSYR3VJo7/88sv06dOH3bt3c+DAAd58801AETFMTExkz5497N27lyVLluBdLNnV9u3b2b9//zVdU6Vu06hJIB998TB3DW6D1Wrn68828OIzP5Kaks2IEbB3L/ToASkpMHCgomWVk1PdVquUl/JqTz0HfAa0AloDc6WU/65KwyoDIcr3+uRTaDtiM598onzWaASunj4ENowiuFkMgS2i8Y9u6XwB2M1KzCPzyBEK0tLKPVW3R48ePP/883To0IGmTZuyYcMGANauXcuAAQNISUnhoYceYteuXXTs2JHjx4+zevVq2rRpQ3R0NKNHj8ZsNgPKL/7p06fTtWtXfvrpJ3r06MEzzzxD9+7duemmm9i2bRv33nsvTZo0Ydq0aaXak5SURFhYmPNzq1atnPuDg4OdK9PDwsLw8fFxlps8eTKzZs26yjuicqNgNOp58qneTH/rXnx8Xdm7K4F/jZrPmj8PEhEBq1crK8eNRvjiC2V9x99/V7fVKuWh3ENMUsrFUspnpZTPAMuFEMOr0K7rhtDaCGlzGs/gbELanEZoy/fwlxqpzLYqKiL/7FkyjxwhLympXIsEa5I0+rhx43j00Ufp2bMnM2fOdIoY3n///fz888/ExMQwadIkdu7cWeK8+++/n9jYWI4dKz13sYoKQPtbGvLxvJF06tqYvFwzb834hf9M/4X8vEKefVZZEBgTAydOQPfuyhoPx28ilRpKWYv7PIUQLwoh5ggh+gqF8UAcyiyqGo2SrPLyr8REcHWFRj2UB1+jHsdwdVNiHOfLpO3fR9reki+lcmW2ld0AGqMeabNRmJ5O5tGj5CUlIUvJplVZ0ujr1693Hi+PNLrRaHRKo1/M7bffTlxcHGPHjuXQoUO0adOG1NRUwsLCOHz4MG+88QYajYbevXuzevVq53larZbnnnuON95444r2q6h4e7vy0sxBTHyuL0aTjrWrDjJu9Hz27DpNy5awZYuyelwIeOst6NBBGcJSqZmU1dNYADQD9gJjgJUo024HSSkHVbFtVc7MWTaCWp/G6KH8tDF6mAlqdZrXZ13obbiGhWA12pEaJXYhNRKr0Y7B3xud0QUbVsyyAJvBjsak6NS7a7WcS08nKy7OGfeoydLovr6+PPjggyxYsID27ds7nZLRaKR///68/fbbTJkyhaVLSwobP/zww6xfv55TajYelTIQQtB/YCv+++UImjYPIiU5hxee+oGvP1uPEDZmzoQNGxTdqj17oF07ePttUAUaah5lOY2GUsqRUsrPgGFAO2CAlHJX1ZtW9WzeIjn+dwNWvnyn83X87wZs3nzhQe3i6YtnvTCkSUuRwYo0afGsF4ZnvXD86jfFJ6yRomuFHbM9nyJdER6+XtQLCOCvv/4i9/Rp4rdt47dffqFzp05XbWPz5s2Jj493DgMtWLCAW2+99ZrbPG7cOGc+8JCQEP766y/y8xU565ycHI4fP079+vWJjY11OhW73c6ePXuIiIgoUZder+eZZ57h/fffv2Z7VG4sQsN9eOfjYQwbcYsinPftVp598jtOn0ync2dlBfnjjysLAv/9b+jZU+mJ9LzNxtmz1W29CpTtNJwr2aSUNuCElLLOzHPYvlVX6rDV9q0l1VVcPH0JaBhFUNMYAhpG4eLpCyi/noyuHviENsQ/ojkuXn4IjcBiL+CD/7zGO198To/77uOuRx5h0tix+Nls2CwWbFexQNBkMvH1119z3333ER0djUaj4Yknnqi072DHjh20a9eOVq1a0alTJ8aMGUP79u1JSUlh4MCBtGzZklatWqHT6Rg/fvwl5z/66KNl9pZUVIqj02l55NGuvPXRUIKCvTh2JJkJYxawYslO3Nwkn34Kv/wCQUFK76N7Dxv/bLSXGAFQqT6uKI0uhLABeec/Ai5AvmNbSik9L3fu9aAsafTqwGYtoiAzjfysdOw25WGqFXp06LGbHUFyITB6emLy80Pn6nrZulRp9NpLXW4bVF778vLMfPrBX6z6XZm+3f6WSJ55oR8+vm6kpcGIEfD7Shsdxm4k9uvOHD6opUGDCl+2TOr6/RNCVI00upRS60jvej7Vq6542tdrM7duo9XpcfcPxj8yCs/AMLQGIzZZhFnmYzNIZ9zDnJVFVlwc2XFxWLKzVY0rlRsSNzcjk6b0Z8prA3H3MLFt8wmeHDmPzf8cx98fGjS0EdFemd0YGH2aWzrbKGU+h8p1pM6s6q5paDQaXL398Y9ojndIJAYXN+zYMNvzseqtCBeDktMjP5+cU6fIOnqUwvR0VZpd5YakW89mfPz1CGJurk9WZgGvvbiE119ex/z5UL/rhdmNqanQpg0Um0Cocp1RnUYVI4TA5O6Fb3gT/Oo3xeThjURiseUrOT1cdGh0OmwWC3lJSWQeOUL+2bNXFfdQUakLBAR6MPOd+3hsfA90ei1ffO2Of9TJErMbQ9ue5lymjd694aOPVOHD6qBcOcJVKge9yRXv4AbY/C3kZaZSkJVOka0QNKAzGdBKHXazhYK0NArS09G5u6MLDKyx6WhVVCobjUZwz/3tiLk5gg6d7KRtqcfJLQ1LlPELKCQ9VcvEicriwE8/BfVf5PqhOo1qQKs34BkQirtvEAVZ6eRnpmK1WrBiQWPUodcYsRdasObkkJWTg97NDZOfH3oPD+cCQRWVukxkowD69/qc5GAv8C22FulcHkFJ2dxxzxhGj1Zyke/bB4sXw0UzwlWqCHV4qhrRaLW4+QbiH3kTXkER6I0u2KUVsy1PSQpl0itxj7w8Je5x7BiF6elINe6hcgOQlpQF3hfNLvR2JSUpkwcegE2boGFDiI1VFgOuWVM9dt5o3PBO48DqRXw+vA2z+wbw+fA2HFi9qFLqnTlzJi1atKBVq1bExMSwZcsWevToQbNmzWjdujVdunTh8OHDAAihwcXTB9/6Tcm26YlsdQu9B91H94F30X3wPRRpQaPT8ceqVdzSvTvNmjalWZMmPPvss4Aiu+7q6kpKygX1end390pph4pKdREQ7A2Z+SV3ZuYjtBq2boqjVSvYtg1uvx3S0qBPH3j3XTXOUdXc0E7jwOpFrH53EroDuQSfCUB3IJfV706qsOPYtGkTK1asIDY2lj179rBq1SrCw8MB+Pbbb9m9ezcjRozgueeeK3GeEAKDixuNGjdm1+7drF/9B6uX/whaK7uP7eOFN97gs3dms2nZMtb/9BPBbm7kJiRgLyrC39+fd955p0J2q6jUJEY82hmXoylwLg/sEs7lodufhN1q59UXFvPDN1vw8ZH88gu8+KIiOTJpEgwfDvn5Zdevcm3U6ZjG7L5XTqAu7ALfdG+MFmXthNFigET47Y0n+fU/l191PXll2hXrTUpKwt/f36n9dF5zqjjdu3e/ovyGzmDC1TcIfWAoBVnpfPzly0x8YjQRDYOxawRG4cbooUMxZ2ZSmJHB8Hvv5fuFC/n3v/+Nn5/fFe1TUakN9OoTBcD8LzeSGnuKgGBvHpnch5SkLP7vy3+YN3cDx48m8+wL/Zg1y8DNNyuLAb//Hg4cUBI9RUZWcyPqIDd0T0MKicGiL7HPYNEjRcX6t3379uX06dM0bdqUf/3rX6xbt+6SMj///DPR0dGlnn/8+HFiYmLo2LEjE596Gne/II6dTKBT9x7oDEZs9iIKbXnYDDa0riZlWq9Ox9ABA3jrlVcoPHeuQvarqNQUevWJYv7CMfy6bjLzF46hd98oho3oxCtv3IOLq4ENa47wzJPfcTYxk8GDFZ2qJk1g924lzvHnn9XdgrpHne5plNUj+Hx4Gyxpuc6eBoDFUIRXYDhjv915hTOvjLu7Ozt27GDDhg2sWbOGBx54wJkRb/jw4bi4uNCgQQM++uijUs9v1KgRu3btukRGxMXDB7+I5pjzssnPSMVSkEuhNRebxobQ63ji/hF0v+cennzoIZCS/ORkTL6+aPT6Uq+jolJbuaVLIz74bDivTVlKfFwaEx/7hhdfG0ibmyPYuhUeekjRr+rXD954A557TpFeV6k4N3RPo8voqeSGWDAbLEgkZoOF3BALXUZPrXDdWq2WHj168NprrzFnzhz+97//AUpMY9euXSxdupTw8HC2bNnilCpfvnz5Zetr0aIFO3bsKLZYsLFjsaCSTc9mt2DyNjB40AC+XrQIpKQgNZXMI0fIPXMGa2FhhdukolKTCI/w44PPHqJDp4bkZBcybfIilvy4Ay8vyfLl8PLLYLcriZ2GDoW8vLLrVCmbG9ppRPUeQu9n38Ea5U5SaCrWKHd6P/sOUb2HVKjew4cPc/ToUefnXbt2XSIrfp6OHTs6pcrPJ1Aqjeeee45Zs2Zx5MgRQJEr/+jjT/EOjsDVOwCDixtCo2HMI0P5euH3WG02tC4mJGDOyCDr2DGy4+Ox5OSoOlcqdQY3dyMvz7qboQ/fgt0mmTtnDe/M+o2ioiJeew2WLgUPD/jxR7jlFlATTVacOj08VR6ieg+psJO4mNzcXCZMmEBmZiY6nY7GjRszd+5chgy59uu0atWK999/n2HDhpGfn48QgjvvvBNQ1nsY3d0JiGyBu186d9x+G5999X8U2nLRGHUYtCbsBRaKcnMpys1FazRi8vPD6O2N0NzQvxtU6gBarYYRY7vSsEkA78z6jdV/HODUyXRemjGIQYM82boV7r5bWQTYvj189x3071/dVtderiiNXtOpidLolcm1SqNLKSnMySQ/M4WiwgIABAKD3g3MVuyO/BcanQ6jry8mX1+QktyEBNzDwio1BqJKo9dNamr7ThxPZfqUpZxNysLbx5WpM+6iZaswsrPhkUdg2TIltvH668o03cvFOWpq+yqLKpNGV6mdCCGUxYLhTfENa4zRzVOJ2RTlYtYUItwMaI0G7FYrBSkpZB45QnZ8PEX5+RSkpla3+Soq10xkowA+mPsQMTfXJzMjnxee+pFflu3C01ORGpk+XSk3dSoMGQI5dSal3PVDdRp1GCEEBld3JbNgg+a4evkhhMBSlE+hzEe66pS4h92OzWwGKSk8d46sk/FYCwrU2IdKrcTTy4XX3x7CvfffjM1mZ847q/jw7ZXYbDZeegl+/hm8vBQn0rEjOMKEKuVEdRo3CDqDCc964fhHtsDdLwiNVofVWkihLRe7pqRzsObkknX8OFnHjpGfkqLOvFKpdWh1GsaO78lz0+7AYNDx2897eOGpHziXlsuddyryI1FRcPCgEudYsaK6La49qE7jBkOr0+HuF0RAZBSe9cIRCDT2UgZ2BdjMZgpSUsg6dozMY8coSElReiQqKrWEXn2jmP3fofgHeHBgXyITH/uGwweSaNIENm+GwYMhOxsGDlSGruz26ra45qM6jRsUodHg6uWHxlZ6JNAu7Gg8Tejc3RBaLbbCQvJTUsg8epSs48cpSE3FZrFcZ6tVVK6eJs2C+PDzh2jRKpT0tFyem7iQP3/bh4cH/PQTzJqlBMRfeQXuuQeysqrb4pqN6jRucDSy9D8BIQXmwlwKLFkU6YvQero4HYi1oID85GQyjxxRHEhamupAVGo0Pr5uvPHe/Qy4O4Yii4133/idTz/4C5vNxosvwq+/grc3LF+uxDmOH1dVFC6H6jSAgtRU/hwxolJnDl2NNHpx7HY7EydOpGXLlrRr14727dtz4sQJAL766iuio6Np1aoVLVu2ZNmyZQCMHDmS0NBQzI6ho7S0NBo0aFAuO13DQrAa7UhHXENqJFajHZeQIDz8g9EZXZB2O4WFORRYsrDqbWi9XNG7K4sJrQUF5J89q8zAiotT8pyrqWpVaiB6vZZxz97GU//ui06nYdn/Ypk2aRFZmfn066dkAYyOhsOH4d57w1i6tLotrplcd6chhAgXQqwRQhwUQuwXQjzl2O8rhPhTCHHU8e5zvWza+8knpO7Ywb5PP62U+q5VGh3ghx9+IDExkT179rB9+3aWLFmCt7c3CQkJzJw5k7///ps9e/awefNmWrVq5TxPq9Xy1VdfXbWtLp6+eNYLQ5q0FBmsSJMWz3phuPkE4OZbD/+IZvg3aI67XxA6gxG73UphQTb5lixsRonOy93pQIry88lLSiLjyBGyT5yg8Nw5NWGUSo2j34BW/OeDB/DxdWP3ztNMfOwbjh9NoVEjJbHTAw9AXp6Ge+6Bl15S4xwXUx0rwq3AJCllrBDCA9ghhPgTGAmsllK+KYR4AXgBeL4iF/quRYurKn904UKOLlxYZrkH9++/4vGKSKMnJSURHByMxrFSOywsDIATJ07g4eHhTK7k7u5eItHS008/zXvvvcfYsWPLtP9iXDx9cfH0vexxncGEu18Qbr71sJoLKMzJpDAnE5vVQkFBJgBakwGDwR1hlVjz8inKy6MoL4/85GT+ev996vfrR/htt2H09r5q+1RUKpuo6FA+/PwhXp+2jMMHzzLpX9/x9Av96NG7Od9/D5GRabz1lj+vv65kBvz2W2X4SqUaehpSyiQpZaxjOwc4CIQCg4D5jmLzgbuvt22VRUWk0e+//35+/vlnYmJieP7559m5U1Hbbd26NfXq1SMyMpJRo0bx888/lzivfv36dO3alQULFlRNo1DWfehNrngEhOAfeRO+4U1w9fZHo9UpDiQ/k3xLFnY3LXpvD/RuSm7ns5s2sfWVV1h8662seeIJ4pYuxaKuqlKpZvwDPHjrw6H0uaMlZrOV/7y2gi8/WYfdbmfMmCz++AN8fZV4R/v2UMZvxRuGapUREUI0ANYDLYFTUkrvYscypJSXDFEJIR4DHgMICQm5ef369SWO5+Xl0bRp03JdvyA1lT8GDcJebBqpxmik3/LlmErpHVwNNpuNf/75h3Xr1vHll18yY8YMFixYwNmzZ3FxcaF+/fq8++67zmGr4pjNZtauXcvatWuZP38+3377LT179kRKyfbt21m7di3z5s1j2LBhTJs2jbFjx9K/f39at27NkCFD+OOPP+jWrVupMZOqwlqYjyU/m6L8HKT9wpDU6eQMEhctQJzNIffAIWdfX+h0eLVti1+3bvi0b4/W1fVyVauoVClSStatjmPx93ux2yU3tQxk1BPtcXUzkJCg48kngzh40Iirq53//CeF/v1rv1xu48aNr1lGpNqchhDCHVgHzJRSLhZCZJbHaRSnotpTW6dPJ27x4hKBW41eT6PBg2n/0ktX0Zors2jRIubPn09OTg6zZ8+mXbsL92rLli08/vjjAEyfPr2E0m1hYSFz5szh5MmTl+Te2L59O6NGjWLv3r2MHDmSAQMGMGTIEB588EE6d+7M7NmziY+Pr7Q2lBdpt2POz6EwJxNzbhbxZ86yYdaDIARhzTpSz7MxRSfTSNu5y5nMWWs0EtK9OxH9+xPSvTs6F5frbndlU9e1i+pi+/bsPMXMl38mO6uAgEA3Zrx9HxGR/uTnw2OPKUNUAC+8oGhXabXVa29FqHXaU0IIPfA/4Fsp5WLH7mQhRLDjeDCQUtV2pO/efclMH3tREWm7dlWo3opIo8fGxpKYmKjYYrezZ88eIiIiSExMJDY2tsw6p06dyuzZsytkf0UQGg0mdy+8gyMIaNQCFy8/Gne+A61OT8KhzezY+g370lZh6NcMz75d8WvdCpvZzOk//+TvZ59lcbdu/DN5MqdXr1YXEqpcV1q1qc+Hnz9EwyaBpKbk8cwT37Jxw1FcXWHBAnjvPcVRvPkm3Hkn3KgJMq97IFwIIYAvgYNSyneLHVoOjADedLwvq2pb+jsSI1U2FZFGT0lJYezYsZjNZqSUdOzYkfHjx5OcnMzkyZNJTEzEZDIREBDAp6XM9mrRogVt27Yt4WCqC41Gi97kyt2v/h/mvGyO/vMLh9Yu531m5gAAIABJREFU4WTsOuL3KHEencFEg4G34msMJf9QPOf27efkb79x8rff0Lm5Eda7NxH9+hHUqRNag6GMK6qoVIx6QV68899hvP7S/9ixJYEZU5cxfGQnHhzZmaefFsTEwH33wR9/KOlkly6FYpMYbwiu+/CUEKIrsAHYC5yfzDYF2AL8CNQHTgH3SSmv6MtVafSaT2n3Iy8jlaN//8zO374j/diFXp3B1Z3I6J74aIPI2XeUjIMHLxzz9CTsttuof/vtBHXsWONT2NbF4Zvi1PX2HTt2jF3bzvH1Zxuw2yWdujZm0tT+uLkZOXUK7r0XduwAV1f48kslM2BtoiLDU2o+jRpMXXUa5zl+/DgBHiYOr1/KobVLSD5ywYG4ePrSsFUvPKUvmTsPkFVsuM/o7U14nz7U79ePwPbt0dTAweW6/lC9Udq3Y+sJ3nx1Bbm5ZsIjfHll1j2EhvtQUABPPgnzHfM9J09WcpHraklaO9VpFEN1GjWLq0nClHHmOIfWLuXQ2sWkn7ww88vdL4iGLXvibvXi3LZdZDtWyAOY/PwI79uXiP79CWjTpsZkIrxRHqp1leLtS0zI4LUpSzkVn46bu5HnX76T9rc0REr4+GN4+mmwWqF3b1i4ECo48fK6oDqNYqhOo2ZxLZn7pJSkxR/k0JrFHFq7hKyzJ53HvIIiaNiyJ64FLqRu2kbu6dPOYy716lHf4UD8WrVCXC4t23XgRnqo1kUubl9+voXZM39l04ZjCAEjx3bjvuEdEEKwYYOS0CklBSIiYMkSaNOmGo0vB7Vu9pSKypUQQhAQGUW30dMYM387wz/4g7b3PI6bbz2yzp5k56p5/PPPJ6SH5RA6ehAN778Xt5AQCpKTObxgASsffJDlffuyc/Zszu3fj5SySvTFVG4cXF0NTJsxiIdGd0ZK+HruBt58bQWFBRa6dVPiGx06wMmT0LkzfPNNdVtcdag9jRrMjdrTuBx2m42EvRs5tHYJRzb8TGFOhvNYUNMYIhp1RpclObv+HwqSk53H3MPD0bu7k3HoEI0GD6bja69de4PKyY32S7yucaX2bf77GG+9/isF+RYaNg7g5Zl3Uy/YC7MZxo1TAuOgDFu99RbUxDkb6vBUMVSnUbOoTKdRHFuRhZM713FozWKObvyVogLHKl0hCG3RkfqRHdGkmElat57C9HTneRJwDQsm4rbbCWjbloA2bTD5Xl5361q5kR+qdYGy2ncqPp3pU5ZyJiEDTy8XXnx1IDE310dKmDsXJkyAoiLo0QN++AECA6+f7eVBHZ6qAH9v+5Xxr/TlgQkxjH+lL39v+7XCdWq1WmJiYmjdujVt27Zl48aNzmP79++nV69eNG3alCZNmjBjxozL5uLu27cvzZo1IyYmhpiYGBYtWgTA2bNnGTp0KI0aNSIqKoo77riDI0eOEB8fjxCixOrx8ePHM2/evAq3qaah1Rto2KEPdzz/Cf/68RADp31Fk64D0eoMnNm3mU0/f8DGbZ+T3VxiNlmQnP+OJQUJSRyaN48NEyeyuFs3fr7zTja/9BLHlywh++RJNTe6SpnUb+DH+58Np13HSLKzCpg6+SeW/rQDkDz+OKxdC0FBynu7dorsel2hlkwQqxr+3vYrXyx8mUDTIW7yyyO/yI0vFipLQ7q2v+Oa63VxcWGXY1X5H3/8wYsvvsi6desoKCjgrrvu4pNPPqFv377k5+czePBgPv74Y8aNG1dqXd9++20J2REpJffccw8jRoxgoUORd9euXSQnJxMeHk5gYCAffPABjz/+OIYbZDGc3uhCs+530az7XZjzcji28VcOrV1C/I41ZBw9QmChHwIlKC4QSCRF/hrCG7Ynbc8ecuLjyYmPJ26xIk5g8vPDv00bAtq0IaBtW3xvuqnGrwtRuf64e5h49c17WPDlP/zwzRY++2gNx4+mMGFSHzp31rFjhxIg37QJunaFTz+FkSOr2+qKU6edxv3jY654XCNs1Pc8gZtBGdpwM+QRyCHm/N/zfDh/ymXP+3FO+WVGsrOz8fFRJLS+++47unTpQt++fQFwdXVlzpw59OjR47JO42LWrFmDXq/niSeecO6LiVHaGR8fT0BAAF26dGH+/PnXJJNe2zG6edCizwO06PMA+VnpfNOn9B64JT+Ps55JhD42AB/PMDS5djL3HSB1504K09NJWLWKhFWrANCaTPi3aqU4krZtCYiJQV9Mll7lxkWr1TDysW40bBzAu2/+zqrf93MqPp1prw8iJMSDtWvhqacUhzFqlBIwf/fdmhnnKC912mmUhV1qcNWXVKx01edhv0wK1PJSUFBATEwMhYWFJCUl8ddffwHK0NTNN99comyjRo3Izc0lOzsbT0/PS+oaPnw4Lg4Bv9WrV7Nv375L6riYF154gf79+zN69OgKtaO24+rlh4vNlYsn3goERouepIPbSTroGDcQgsCGLQl9oAuN6zVFV6gl58gxUmNjyT5xguStW0neulUpqtHg3bSp4kAccRHXoKDr2ziVGkX3Xs0Jq+/L9ClLOXLoLE89toCpMwbRIjqUTz5Rhqj+9S+YMwd274Yff1SGr2ojddpplNUjGP9KX/KL3Jw9DYD8IjcC/eox57WV13zd4sNTmzZt4pFHHmHfvn1IKS+7duBy+y8enioPkZGRdOjQge++++7qDK+D3PzWa6x+dxLuiQYMFj0WQxG5IRZuHfc6HgEhJOzdRMLeTSQdjiXl+F5Sjl+YWOEb1piw3p1o0WAwLtKN3OMnSY2N5dyBA2QcOkTGoUMccXzHbiEhF5xI27aoUZEbj4aNA/lg7kO88eoKdsee4oWnfuDJp3tzx12tefRRaNkSBg+GDRvg5pth8WIlH3lto047jbIYOuBpvlh4jkAO4apXYhophc0ZM/TpSrtGp06dSEtLIzU1lRYtWnBx/o+4uDjc3d3x8PDg9ttvJzk5mXbt2vHFF1+UWl+LFi2cAfErMWXKFIYMGUL37t0rpR21lajeikjkP1/NJD01Aa+AMHqPnurcH9m+NwBF5gKSDu1wOpHEA9s5l3CMcwnHnHV51gsnrE0nbhr6FO56XwpPnSV1507Sdu0iLzGRvMRE4lesAEDr5kbCzTc7nYhfy5ZoHZkcVeouXt6uzJw9hC8+WcfSn3bw0ew/OX4khSee6kXHjlp27FAEDzdsgO7d4b//VRRzH3zYxvffaGtF7+OGdhrng90LV7zPyfQUAnwDGTP06QoFwS/m0KFD2Gw2/Pz8GD58OLNmzWLVqlXcdtttFBQUMHHiRP79738DStC8LHr16sWUKVP4/PPPnTGLbdu2kZ+fX0IqvXnz5kRFRbFixQo6dOhQae2pjUT1HuJ0EpdDb3Shfuuu1G/dFQCbtYiUo3s4vXcjCXs3cWbfZrKTT3Mg+TQHVv0IgKtPIGHRnWjY71G8PUKwpWSTunMnqbGx5J89S+L69SQ6fiRo9Hp8W7RwBtcD2rZVU9/WUbQ6DY9P6EmjJoF8OHslvy7fTfyJNKZOv4t69dxYvRomTYKPPoKxY6FltI0jx+28PgvmfFjzdNQuRl2nUQVotVpnKlcpJbNmzeLOO+8EYO/evUyYMIGkpCRsNhsPP/wwL7/8cqnDU927d+fdd9+9ZHgqMTGRp59+mh07dmAymWjQoAHvv/8+er2eAQMGsG/fPgB2795NmzZt+OqrrxhZTdM2qmqdxvXGbrORFn/Q2RNJ2LuJ/MySq8uN7l6EtuhIWHQnrHgSZPImffceUmNjyTx61Jl06jyeDRuWiIu4h4dXq/TJ1VCb7t21UFntO3wwiRnTlpGemotfgDsvvT6IZjcFA4rY4WOPgdVuo8PYjez9pjPHjlyf3oa6uK8YNcFpVBbq4r6ai5SSjIRjTgdyeu8mclISSpTRGV0JjWpPWHQnghq1RlsgyNi7n9TYWNL37r0kyZTJ39/pRALbtsW7WTM0NVQ2tTbfu/JQme3LOJfH6y8t58DeM+gNWiZO7stt/VoAcP9QG5tPnOamAfs5uKIFvVqEM++rqu9tqE6jGKrTqFnUVadRGlnJpznjcCJxsevJTT5Z4rhWbyCoWVvCWt5CyE3tcRGeZB08RGpsLKmxsZgzM0uU17m44Ne6tdOJ+LVqhd7N7Xo26bLUtXt3MZXdvqIiG59+8Be/Lt8NwN333cydd99K8xaSdk+swehhxpxj5O/3e7JqpZYePSrt0qVSEadRM3/GqKjUQrzqheNVL5yo2+7n+PHjBPl6kLB3s7M3knpiP2f2bebMvs2AMnU3sFE0YdGdiH5gCl4eweQeO0FqbCwpsbHknjpF8ubNJG92lNdq8WneHP82bQh09EhcAgIoSE3l78mT6Tp7Ni4BAdX5FahcBr1ey4TJfWjUJJBPPljN0p92MPfrUIJaGTB6KD1Oo4eZ4JjT9L8znJW/a+nWrZqNvgxqT6MGo/Y0ai+lta0wJ5Mz+7c4nUjy0d3YbdYSZfwimhMW3Ynw6E74hTSj4OQZZ3A94+BBpM1Worx7eDhCqyXn5ElCb72Vts8/j1twcJWvYK/L9w6qtn37955h5kvL+G393WRmhFxyXKu3otPoWLgQ7r67SkxQexoqKrUBk4c3jW65nUa33A6ApSDPMc1XmaGVdHAH6ScPkX7yELtXfA2Ad0gkoS1vIWz0INo1fpWi1CzSYmOdU32L5xM5s3YtZ9auRWg0uAQG4h4WhltoKG6hobiHhiqfQ0JwqVevRmY7vFFoER3KB3MfxjhxIUlpucjoUPB2hcx8TEdSkZph/LzCl8GDlSRPjz9e3RaXRHUaKirVhMHFjYg23Yloo6ylsVrMJB/dRcIeJbCeeGALmYknyEw8wf6V3wNKFsOw6E6E3dWJli88zbaXXyVz1wEEioKvxmAAq5X8s2fJP3u2VKU8jU6Ha3DwJc7ELSwM99BQTP7+tWYWV20lINADGygOw9cRp/J1o7Ap1EtczPTpY3j5ZXjiCUhKgldegZpyS1SnoaJSQ9AZjIS26Ehoi450HPY0dpuVlOP7nMNZZ/ZtJjf9LIfWLuHQ2iVorBrqJfsXE2MEe5GZ5tMm0rTzHeSdOUPumTPKe0ICeYmJ5CYkUJiWRu7p0+SePk1yKXZojcYLPZRizsTN4WAMXl7X9Xupq6QlZYFj+q0Tb1fSYk/xfz8oMiNPPAGvvaY4jo8/hprQQVSdBpCUk8TD/xvKN0N+IMi94pOkz6/TkFKi1WqZM2cOnTt3BhT9qQkTJpCQkICUkkceeYRp06aV+svu119/ZcaMGdjtdoqKinjqqad4/PHHOXz4MI8//jiZmZmYzWa6devG3LlzWbt2LT179mT58uUMHDgQgAEDBjB58mR6VPV0DJVKR6PVEdQ0hqCmMbQb/CTSbif99NELw1lLVl16koTYd/7D9uUf4x0aiXdwA7yDI/Fv05XGwQ3wDolEqzUoK9jPO5OLnIslK4vsuDiy4+JKtUvn5oYhIICEyEjFmVzkVGrKDK+aTkCwN2cz8y/0NAAy8zG6GbFZ7YwdqyEwEIYOVXJ0pKTAd9+BQ4qu2lCdBjBr/Qw2nfqbWetm8OGd/61wfZUhjV5UVMS4cePYtm0bYWFhmM1m4uPjAZg4cSLPPPMMgwYNApQFg+cJCwtj5syZTqehUncQGg3+Ec3wj2hGzIBRzFvY1NnLcJZBoLfoSUtLJCctkdO7/7mkHhcvP4czaaA4ltaRNOzfDe+QSFy9A7Dm5V1wImfOkJeQUOKzNS8Pa14e+Y6/x4sxeHk54ynFnYlbSAhuoaHoavnkjspixKOd+fCDvyhoEuiMaWj2nqHAYmP6tKW8+OpABg3Ss2oVDBwIS5dC376wfDk4hLOrhTrtNMRr5RsE1AGPAp9s/5iPtn9cZnn5SvlnnF2rNHpOTo5TfgTAaDTSrFkzAJKSkggLC3OWPb/6HKB169YUFRXx559/0qdPn3LbqVL7KGrphjyQi9FyIW+K2WCh6CZ3xsz+g4zEE2QmxpOZdMIRG4knKymegqx0CrLSSTq045I69SY3vEOUHsl5x+LfsguNgxvgERCK0GiwZGVxeMsWvKGkc3G8LFlZnMvK4tz+/aXabfL3vySect7JuAYFob0oD0xdnVLcq08UAPO/3Ehq7CkCgr3pM7wDy/+3k60b45g6aRGvvnkPXbqY2LAB+vWDv/+Gbt3g99+h2CPgskgpKcrNpfDcOczp6RRmZGAulsnyWqjTTqM8aIEYINjxvhOwXfGMsqkMaXRfX1/uvPNOIiIi6N27NwMGDGDYsGFoNBqeeeYZevXqRefOnenbty+jRo3Cu5iO0bRp05g2bZrqNOo4XUZPZfW7kyCREgq+vR+dqjz0QyIvOUfa7eSeS1acSFK8M9B+ftucm0Vq3H5S4y594Gt0eryC6uMdHIlw8yHiphi8oxpQ77aueAXVR2cwIaVUYiaOHsr5OIrTqSQlUZiWRmFaGum7d19yjRIzvxzxlJTt20ndsYOt06cTNXo0Gp0OjV5/4b34y7FP6HS1YoZYrz5RdIoJKOEUu/dszrTJiziw9wzPjf+e12cPoUULDzZuhH79JMcO5HNnlwy++PAcwZ7pmDMyKExPVxyDY9uckeF0FHartWxDroI67TTK6hEk5STR7MOG3GotBOBW4IjOhcNPxVUotlFZ0uiffPIJR48eZdWqVcyePZs///yTefPmMWrUKG6//XZ+//13li1bxmeffcbuYv+A3RyrgjZs2HDNbVCp+ZSl4FsaQqPBwz8YD/9gwlt1vuR4QXZGiZ5JcceSdy6ZjITjZCQcByBu7U/FKhZ4+IcU66VE4h3SAP/mt9A4OBKjmwegaHgVJCdf6kwc8ZT85OQLM78u4sxff3HG8QOsPAiNRnEeFzuYyzmdYvvzzWaSfXxKOqErnVvasStcW+j1aB317v7gA1J37GD7rFk0uvderOnpTOhu56+l+7DszeDbAYuIDDYh87J5yXgO+03K8+roFDhaju9B5+qKyc8Po48PJl9fjL6+cOBAub/HS+q75jPrALPWz6CVtOPh+OwBREtbpcU2oOLS6NHR0URHR/Pwww8TGRnpzPcdEhLC6NGjGT16NC1btnSKFJ5n6tSpzJw5E10N1S5SqRzKo+B7Nbh4+uDi6UNws7aXHLMU5JF19iSZifEc37cdrTnH2UvJTj5NTuoZclLPXD6Ocn7IK6QB3iEN8W7SgHq3dsbVO8D5o8lmsZB/9qzTiez94jPyE5KcU4p17m54RTTAXlSE3WpV3s+/Lvos7XakxYLdYrmm7+LcNZ117ZxeuZLTKy/k8Qk/v2GG3GLeQWM0kmPz5WyOL3nSj7ZdfWjSWnEGJl/fSxxEqTGk11+/Zjtv6CfKloRNbLNZKPEnbrNgSdhYade4Vmn03NxcNm7c6Ix/7Nq1yyl9/vvvv9O7d2/0ej1nz54lPT2d0NBQDh065Dy/b9++vPTSSyQmJlZaW1RubAwubgRERhEQGYUmqFmJFdM2axHZyacdPZN4MhPjnNsl4igHL103ondxc/ZMLjiWSNLzT5N/JrHElGJrXi7Bw/rT+p5RV7RVSom02S44Ese7tFqxFRUhS3M0xcomJSQQ4OdXtnMqVu/FdZR67kXHzOfOlRCudKlXj3odOjgf+lpPb5b/dpS9h7Owu7jx1CtDaN/9Jmw2wZNPwhdfgPY0fNYDHr1OiTpvaKex9fGdVVLv+ZgGKH+88+fPR6vV4uLiwrJly5gwYQLjxo1zSqOPHz/+kjqklLz77rtMmDABFxcX3NzcnL2MlStX8tRTTzklRt5++22CgoJKOA1QehvnZ1ipqFQlWp0en9CG+IQ2vORYiThKKbEUJY6yj9S4kr1lrwwPXOVF80slbP/PLJJP7kVndEFnMKEzGNEZTegMLsq2waQcM5rQ6Y0Xtg0mtAYTOhdX9EZlW6srXW7Fcvw4kVUsk1KQmsrSPreV2Fd4Lp02kyaVCPg3Hmzjg7dWsur3/Ux/9XeefRF69Y1i7lwIDoYZM2DsGBtnT2fz5JgMzHmZFOZkUpiTobxnZ1CYk0FBsX0VQdWeqsGo2lO1l7rcNqjc9hVkZzgciCOOct6ZrD6CwXrpQ92iKyKtXuUMHgmNtqTDcWxbJbh7ein7nc7H5HRUWoMRveEiZ2Q0oS+27XRexR2ZwYRWb0AIwR+PjSDtn20lpk1LJD4dY+j46qvKAz77wsN+89rdHN0fh14UEhnhgpebncKcTDJTM7BbstCI8j/Ln/szXdWeUlFRqZ044yjNS8ZRPh/eptQpxfmRGm4b/TZWcyE2i5kiSwFWcyFWSyE2S6Fz22oxYy12zFr8mLkQq6UAabdRVJBHUUHeJXZlVFWDhUBnMOFzyhX9RY9ggSB1x3a+HnPpJAWAcEfxggQoKLZfI6CgyIv8Ih+MHl7cFO2Dq5c3Jg8fXDx8MHl4Y/J0vLt781wpkyDKi+o0VFRUaiSXnVI87p1KC/7brEWlOJUCTp6II8jflyLHPlvx40UXO5+S51ot5lK2C7GaC7AVmbEVWbCaC0gNLCA4MfCSnkZq4Dl8wxpfeMh7+DheynbciVyWLz+K2WakfbdoHn92AG5evmz4W8ugQZCVBbcWwLJlUBWKL3XSaVxpaqvK9aM2D32qVD/XMqX4atHq9Gh1eueU4PPkCjfqV9Hwot1mw2opZN7ozljS8kv0pCyGIrwCwxn91ebLnt8WaNDpBK+/tIzV69PJKdrAi68N5NZbtc5FgOvWQffu8NtvEHKp+nqF0FRuddWPyWQiPT1dfWBVM1JK0tPTa31MRqV6ieo9hLHf7mTyylTGfruzUh1GdaHRajG4uNF1zEvkhlgwGyxIJGaDhdwQC11GTy2zjnYdI3nz/Qfw9HJh66Y4pjzzEznZBURHw8aN0KwZ7NkDnTvD4cOVa3+d62mEhYWRkJBAampqdZtSYYqKitBXcTKdqsRkMpWQO1FRUblARXtSzaOCmT1nKFMnLeLg/kQmj1/I67OHEBHhwT//wIABsHkzdOkCv/wCHTtWjt11bvZUXUKdgVN7qcttA7V9NYnUlBxeem4RJ0+kExDoweuzh1C/gR95efDAA4rDcHWFn36CO+5QzqlI5r4aNTwlhOgnhDgshDgmhHihuu1RUVFRqekEBHrw9pxhREWHkpqSw+Tx33NwfyJubrBkCYwaBfn5cNdd4FjqVSFqjNMQQmiB/wL9gShgmBAiqnqtUlFRUan5eHiYmPnOEDp2bkROdiEvPv0jWzfFodfDl1/ClClgsykO5M03K3atGuM0gA7AMSllnJTSAiwE1OXMKioqKuXAZNLz0uuD6HtHS8xmK69NWcKq3/cjBMycCR9+qKSMffHFil2nJgXCQ4HTxT4nAJeEboQQjwGPOT6ahRD7Li5Th/AH0qrbiCqkLrevLrcN1PbVCn5dO/lyh5pda501yWmUtrDikii9lHIuMBdACLH9WoM5tQG1fbWXutw2UNtX2xFCXKocWU5q0vBUAsXUgIEwQJVoVVFRUalB1CSnsQ1oIoSIFEIYgKHA8mq2SUVFRUWlGDVmeEpKaRVCjAf+QMnC+pWUsvQkwxeYW/WWVStq+2ovdbltoLavtnPN7avVi/tUVFRUVK4vNWl4SkVFRUWlhqM6DRUVFRWVclMrnEZZ8iJCiCeEEHuFELuEEH/XtpXk5ZVPEUIMEUJIIUStmQpYjns3UgiR6rh3u4QQY6rDzmulPPdOCHG/EOKAEGK/EOK7621jRSjH/Xuv2L07IoSoWC7R60w52ldfCLFGCLFTCLFHCHFHddh5rZSjfRFCiNWOtq0VQpStMCqlrNEvlKD4caAhYAB2A1EXlfEstn0X8Ht1212Z7XOU8wDWA5uBdtVtdyXeu5HAnOq2tQrb1wTYCfg4PgdWt92V2b6Lyk9AmcBS7bZX4v2bCzzp2I4C4qvb7kpu30/ACMd2L2BBWfXWhp5GmfIiUsrsYh/dKGVRYA2mvPIpM4C3gMLraVwFqevSMOVp31jgv1LKDAApZcp1trEiXO39GwZ8f10sqxzK0z4JeDq2vahda8fK074oYLVje00pxy+hNjiN0uRFQi8uJIQYJ4Q4jvJgnXidbKsMymyfEKINEC6lXHE9DasEynXvgMGO7vEiIUR4KcdrKuVpX1OgqRDiHyHEZiFEv+tmXcUp7/1DCBEBRAJ/XQe7KovytO9V4CEhRALwK0pvqrZQnvbtBgY7tu8BPIQQfleqtDY4jfLKi/xXStkIeB6YVuVWVR5XbJ8QQgO8B0y6bhZVHuW5dz8DDaSUrYBVwPwqt6ryKE/7dChDVD1Qfol/IYTwrmK7Koty/e85GAosklLaqtCeyqY87RsGzJNShgF3AAsc/5O1gfK0bzJwqxBiJ3ArcAawXqnS2tD4q5UXWQjcXaUWVS5ltc8DaAmsFULEA7cAy2tJMLzMeyelTJdSmh0fPwduvk62VQbl+dtMAJZJKYuklCeAwyhOpDZwNf97Q6ldQ1NQvvY9CvwIIKXcBJhQxAxrA+X5/0uUUt4rpWwDTHXsy7pirdUdrClHMEcHxKF0fc8Hc1pcVKZJse2BwPbqtrsy23dR+bXUnkB4ee5dcLHte4DN1W13JbevHzDfse2PMlzgV922V1b7HOWaAfE4FgvXllc5799vwEjH9k2Oh26taGc52+cPaBzbM4HpZdVb43saUkorcF5e5CDwo5RyvxBiuhDiLkex8Y7pjLuAZ4ER1WTuVVPO9tVKytm2iY57txslFjWyeqy9esrZvj+AdCHEAZRA43NSyvTqsfjquIq/zWHAQul48tQWytm+ScBYx9/n9ygOpFa0s5zt6wEcFkIcAeqhOI4rosqIqKioqKiUmxrf01BRUVFRqTmoTkNFRUVFpdyoTkNFRUVFpdyoTkNFRUVFpdyoTkNFRUVFpdyoTkOl1iCEyC1HmaeFEK7XUHdzh1LrTiFEo2uzsGoRQrwqhJhc0+tUqduoTkMTp7+xAAADG0lEQVSlrvE0cFVOQwihRVERWCalbCOlPH4V56mo3FCoTkOl1iGE6OHQ/l8khDgkhPhWKEwEQoA1Qog1jrJ9hRCbhBCxQoifhBDujv3xQoiXhRB/Aw+gOJsxxc57SAix1dH7+Oy8gxBC5DoWR20BOgkhbhZCrBNC7BBC/CGECHaUWyuE+I+jjiNCiG6O/VohxGyh5H/ZI4SY4Nhfaj1X+A4aCSF+d5Tf4OgpeTnapXGUcRVCnBZC6EsrX/l3RuVGQHUaKrWVNigP+iiUfAFdpJQfosg89JRS9hRC+KOIV94mpWwLbEdRDDhPoZSyq5TyO+BT4D3HeTehOJIuUsoYwAYMd5zjBuyTUnYEtgAfAUOklDcDX1FyRa1OStnBYecrjn2Pocg6tJGKSOO3Qgh9GfWUxlxggqP8ZOBjqWgG7UYRngNFUucPKWVRaeXLqF9FpVR01W2Aiso1slVKmQDgkI9pAPx9UZlbUJzKP0IIUPR3NhU7/sNl6u6NIpy4zXGeC3A+D4YN+J9juxmKmOSfjnJaIKlYPYsd7zsc9gHcBnzqkHhASnlOCNGyjHpK4OgtdQZ+cpQHMBZr0wMokiVDgY/LKK+iclWoTkOltmIutm2j9L9lAfwppRx2mTryLrNfoIgMvljKsUJ5Qf5bAPullJ3KsLG4fYJL5anLqudiNECmoxd0McuBN4QQviiO7y+U3tHlyquoXBXq8JRKXSMHRU4elNS4XYQQjcE5xt+0HHWsBoYIIQId5/kKJcnQxRwGAoQQnRzl9EKIFmXUvRJ4QgihO1/31dYjlUyVJ4QQ9znKCyFEa8exXGAr8AGwQkppu1J5FZWrRXUaKnWNucBvQog1UspUFNXc74UQe1CcSJkBYCnlAZRYyErHeX8ClwSmpZJCcwjwH4cK6i6UYaAr8QVwCtjjOOfBa6xnOPCoo/x+Sqbp/AF4iJLDb1cqr6JSblSVWxUVFRWVcqP2NFRUVFRUyo3qNFRUVFRUyo3qNFRUVFRUyo3qNFRUVFRUyo3qNFRUVFRUyo3qNFRUVFRUyo3qNFRUVFRUys3/A7I5wfyv8MA4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_localization-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [96.69, 98.61, 97.2, 87.52, 73.03, 56.14, 38.01, 21.21, 9.48, 3.25, 0.79],\n",
    "    'ref-alex': [],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### SFT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [98.22, 99.65, 99.2, 94.89, 81.02, 59.18, 38.48, 24.68, 14.7, 8.82, 4.71], \n",
    "    'sft-alexnet': [], \n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_ref\n",
    "data_2 = data_sft\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ff261730ac8>"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAD8CAYAAAB5Pm/hAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzt3XlcVNX7wPHPYUBQEFAQd9z3Dfe1IrNMM7WU0tzTTFzbLMvMMuunXy1zRS3NfUtNzVwzLTN3I3Pfd2VTQFAW4fz+mHF0ZERkmwGf9+vlC+652zNX5pkz5557jtJaI4QQIvdysHUAQgghspYkeiGEyOUk0QshRC4niV4IIXI5SfRCCJHLSaIXQohcThK9EELkcpLohRAil5NEL4QQuZyjrQMA8Pb21qVLl7Z1GEIIkaPs378/XGtd6FHb2UWiL126NPv27bN1GEIIkaMopc6nZTtpuhFCiFxOEr0QQuRykuiFECKXk0QvhBC5nF3cjH1csbHxBAVtY87cv7lx4xYFCuSjZ48mBAb64+rqnGX72jp2IYRID/WoiUeUUrOBNkCo1rq6qawgsBQoDZwDXtNa31BKKWAi0Bq4BfTUWh94VBD16tXTae11ExsbT9t2Uwm9lY/EO4qYkLO4FS6DkyEZH9fbrFk94KEJMyP7ZgZbn18IkbsopfZrres9aru01OjnAFOAefeVDQO2aK3HKKWGmZY/AloBFUz/GgJBpp+ZJihoG6G38pG/bEMu/LkE32YBXNixnMK1WnDxfDC9+8zB/5mKVvfd9scJLoYnk9+3HDeCf3usfTOD9fOvoEzzboQe+4OgoG188EHLLDu/EOLJ9MgaPYBSqjSw9r4a/XHAX2t9VSlVFNimta6klJph+n3xg9uldvzHqdHX9PsCt6ovEXFqHwYnZ4rUeo5r/24h8vxhSE5K0zFwMOBZqlr69s0MD5z/5uWTuHj6wK0QFi3sS/XqxcmbN0/2xSOEyJEys0ZvTeG7yduU7H1M5cWBi/dtd8lUliLRK6X6An0BfH1903ziiLAoPPLkJfbaOcq26A6Ad6WGRJ0/Qlpnv1WmfdKzb2awdv7YUONzD+3aTcJgcKBy5aLUru2Ln5/xX8WKhXF0NGRjlEKI3CKzb8YqK2VWc6jWeiYwE4w1+rSewKuQB2FH/sLDtwqOLm4AOLq44VGqGjFXT5OUEIt7fher+0bfjMOQxxW3ouUee9/M8PDzV7X4VpGUlMzhw5c5fPgyCxbsBCBv3jzUrFkCPz9f8wdAyZIFMd4WEUKIh0tvog9RShW9r+km1FR+CSh533YlgCsZCfBBr7b344dZOyj7fE+Lcu9KDYi+eIS+b/kzcmRbq/t+/vlqfpi1A+9KDR5738zw8PM3JOpC6t8qbt9OYPfuM+zefcZcVrCgqznp165dilq1SuLl5ZZF0Qshcqr0Jvo1QA9gjOnn6vvKByqllmC8CRv1qPb5xxV7KxEP36rmGvFdji5ueJSsSsythCzZNzOken7fqinuFZQoUYBSpbw5cyaMq1cjUxzv+vVYtmw5ypYtR81lvr4F8fMrZfoAKEmNGiXIl896T56QkCj6D1xE0NQu+Pi4Z9KrFELYm0cmeqXUYsAf8FZKXQJGYkzwy5RSvYELQIBp83UYu1aewti9sldmB3zw4GVunD3HjbP/Wl+fv3SW7JsZHnX+kqUKEX87jtDQmwBcunSDy5cj6datMb16PcW5c+EEB1/gn3/OExx8gejouBTHuHDhOhcuXGfNmn8AcHBQVK5c1NzkU6uWL5UrF8HR0cDEib+zd+8Fvpu4ha+/eiXrXrgQwqbS1Osmqz1Or5vcLiYmjgkTNvHDD3+SmHivdu/pmY8PP2xF166NcXQ0kJyczNmzxsR/99+hQ5eJj7/zyHO4uDhRqVIRDh8NoUSTAEL2rmTnjmFSqxcih0lrrxtJ9Hbq1KlQPvvsZ7ZtO2ZRXrVqMb788hUaNy6fYp+EhDscO3aVf/65l/xPnAjB6v/xfV08ww9tpc1T7lKrFyKHkUSfC2it2bz5MCNHruL8+QiLde3a1WbEiLYUK+aZ6jFiYuI4ePCSubknOPgily/fQDkYKPfCmzi6uHEnLoYLW+exe9fHFC7skZUvSQiRiSTR5yJxcYnMnLmNiRN/4/btezeM8+bNw5AhLejb1x8XF6c0H++dd5fw+/4EvKv7m8uu/buFIi4RbN70HgaDjHUnRE6Q1kQv7+gcwMXFicGDn+fPP4fRrl1tc/nt2wmMGbOOZ58dy8aNh6w30TwgJCSKX375F8/yln8b3pUacvx4CF26zODWrfhMfw1CCNuRRJ+DFC9egKCg7qxYMYAqVYqay8+fj6BXr1l07TqTU6dCUzkCTJz4O/lLPqSLZ6mq/PnXaTp2nEZY2M0seQ1CiOwnTTc51J07Scyfv5Nx49YTGXnLXO7kZKBPn6d5550XyG/lKd+WL07kv4PnHnpcZXBEJ93B17cgCxa8TfnyPg/dVghhW9JG/4SIiIhh3Lj1zJ+/06LpxscnP59++jKvvloXB4e0fXGbO3cHw4evIDnZeJwCBfIxe3ZvGjYsmyWxCyEyRtronxBeXm6MGRPAhg3vUb9+GXN5aOhNBg9eRLt2kzl48GIqR7inR4+m/Phjb/PImTdu3KJTpyDzw1dCiJxJEn0uUaNGCVatGsSUKV0pXPjeg0/795+jVasJDB26lIiImEce5/nnq7Fy5QC8vY1t+PHxd+jXbx5BQVvTdLNXCGF/pOkmF4qJiWPSpN+YMWObxdO1Hh55+eCDF+nYsR7ff7+deQt2EREWhVchD7p3bWQxneGFCxF06TKT06fv3dzt2bMZX375inS/FMJOSBu94MyZMEaO/Nli0DMAl3wu5PUuiUfZBji7exMfHc7Ns3tTTGd440Ysb74522LEzBdeqM60aV0fOlCaECL7SBu9oGzZQsyf35d58/pQpoy3sVApDO7F8Kn9Ei6ePigHB1w8ffD2a01obF6CgraZ9y9QwJXFi/vRtu29vvubNh2S7pdC5DCS6J8ALVpU4/ffP+Ljj1/CweBIocqNU0xYopQif5n6zF+wy6LcxcWJadO60r9/c3NZcPAFXn75u0f22RdC2AdJ9E8IZ2dHBg1qgU66g7O7t/Vt3L2ICI9KUe7g4MCnn77M1193wMHB+AFx4cJ12rWbaNGsI4SwT5LonzBehTyIjw63ui4+OgIv74cPatazZzNmz34zRffLX34JzpJYhRCZQxL9E6Z710bcPLs3RVdJrTXhx/6mXt2SD9nT6IUXqrNihWX3y7ffnivdL4WwY5LonzCBgf74uN4mPHgdcZGh6OQk4iJDubRrNbFhF1m//j9++OHPVI/h5+fL2rXvUK7cveERvvxyDZ9+upKkpOSsfglCiMck3SufQLGx8QQFbWP+gl1EhEdRoKA7SmnCw6LN27z3Xkvef79lipu297txI5ZevWaxZ89Zc5mx+2U38uXLk6WvQQgh/ejFY4qMvEX37t+zb985c9mbbz7FqFHtUx0rJy4ukSFDFlm009eu7cvcuX3w9s6flSEL8cSTfvTisXh65mPJkn74+1c2l82evZ0hQxZZPF37IBcXJ4KCuhEY+Ky57J9/LtCmjXS/FMJeSKIXZvnyOTNnTm9eftnPXLZixX769PnRYmarBzk4ODBiRFu++kq6XwphjyTRCwt58jgybVo3unZtbC7bvPkwXbvO5ObNuFT37dWrGbNmvWme1lC6XwphHyTRixQMBgfGjg1g4MDnzGU7d56mY8epjxwBs2XL6qxcOTBF98vp06X7pRC2IoleWKWU4pNP2vDppy+by/777xLt20/m8uUbqe7r5+fLL78Mseh+OWqUdL8UwlYk0YtU9e/fnHHjXje3vZ8+HUq7dpMeeaO1VClvVq8eTIMG9yZD+fHHv+jT50du3Xp4e78QIvNJoheP1KVLI6ZP746TkwGAK1cieeWVR89cVbCgK0uWBFrc3N248RABAVMJD79JSEgUHQKCCA2NTuUoQoiMkkQv0qRNGz/mzu1jHucmIiKGjh2nsmvX6VT3e1j3y5dfnsioUWvZu/cC303ckqWxC/Gkk0Qv0szfvzJLlwbi4ZEXgJiYeN54YwabNx9OdT9r3S/Pn49g1ZpgSjTpwNJle6VWL0QWkkQvHku9eqVZuXIgPj7Gp17j4hJ5883ZrFy5/5H7WnS/dDDg4VsVF08f3IpVllq9EFlIEr14bFWqFGP16sH4+hYEICkpmYEDFzB79vZH7tuyZXW+/74nDkrhXakhAB7l6kmtXogslKFEr5R6Vyl1WCl1SCm1WCnlopQqo5TarZQ6qZRaqpSS0a1yoVKlvFm1ajCVKxc1l3366UomTNj0yP7yW7Ycx6tsDRxdjH3tHV3cyFukktTqhcgi6U70SqniwGCgnta6OmAAOgFjgQla6wrADaB3ZgQq7E+RIh6sWDGAunVLmcvGjVvPyJGrSE623l8+JCSKpcv24FHOchymghXqs3jxbqnVC5EFMtp04wjkVUo5AvmAq0BzYLlp/VygfQbPIexYgQLGLpRPP13RXPbDD3/y3ntLuHMn5WBoEyf+Tv6SVc21+bscXdzIW7QSX329LstjFuJJ45jeHbXWl5VS44ELwG1gE7AfiNRa3zFtdgkonuEohV1zdXVm7ty3GDRoAWvX/gvAsmV7iYq6TVBQd/PYNwD7D1wg9Pg5Qo8fsHqs9RGufJuUjMEgt4+EyCwZabopALQDygDFAFeglZVNrTbYKqX6KqX2KaX2hYWFpTcMYSecnR0JCupO584NzWUbNx6iW7eZxMTcGwxt44YhXLkyweLfqlWDzN0uY6JjmTTpt2yPX4jcLCPVphbAWa11mNY6EVgJNAE8TU05ACWAK9Z21lrP1FrX01rXK1SoUAbCEPbCYHBg/PjXLR6O2rHjFAEB01IdDK1Bg7K8915L8/I332xgzx4Z3liIzJKRRH8BaKSUyqeM8809BxwBtgIdTdv0AFZnLESRkyilGDGiLZ980sZc9u+/F3n11SlcuRL50P2GDHmeRo3KAZCcrBkwYAFRUbezPF4hngTpTvRa690Yb7oeAP4zHWsm8BHwnlLqFOAFzMqEOEUOM3Dgc/zvfwHmOWdPngyhXbtJnDljvZnOYHBg8uQueHrmA+Dy5Rt8+OFSGdpYiEyQoTteWuuRWuvKWuvqWutuWut4rfUZrXUDrXV5rXWA1jo+s4IVOUvXrk2YNq2beTC0y5dv0L79JA4dumx1++LFCzB+/Ovm5V9++ZdFi3ZnS6xC5GYyObjIclu3HqV37x+Ji0sEwM3NmZde8mPL1uNEhEXhVciD7l0bERjoj6urM8OG/cS8eX8DxkHRNm58nwoVCtvyJQhhl9I6ObgkepEt9uw5Q48ePxAVdRtlcMS1kC/elRvj7O5NfHQ4N8/uxcf1NmtWD0ApRevW33LiRAgAVasWY+3adyy6aQoh0p7opbOyyBYNGpRlxYqB5HN1Jl8hX4o3bIuLpw/KwQEXTx+8/VoTGpuXoKBt5MuXh6Cg7jg7GztvHTlyha+++sXGr0CInEsSvcg2VasWw9nFmUKVG5tv0t6llCJ/mfrMX7ALMA6cNnJkO/P6WbO2P3I4ZCGEdZLoRbaKvH4TZ3dvq+uc3b2ICI8yL/fo0ZSWLaubl999dzHXrkVZ21UIkQpJ9CJbeRXyID463Oq6+OgIvLw9zMtKKb75phNFixrLrl+PZfDghTLBuBCPSRK9yFbduzbi5tm9KfrHa60JP7aT1q2rW5QXLOjK5MldzU09f/11kmnTfs+2eIXIDSTRi2wVGOiPj+ttwoPXERcZik5OIi4ylEu7VhMbdoEN6w9y6dJ1i32aNCnP4MEtzMvjxq3nwIHz2R26EDmWJHqRrVxdnVmzegA9OpQl9sivnFw7maiDv5Bw4yI66Q4hIdF06jSd8PCbFvu9915L6tYtDcCdO8n07z+P6GgZIkGItJB+9MIubN9+gm7dZpKQYBzDvnr14qxYMZD8+V3M21y8eJ0WLcZx86ZxNMz27eswdWrXFD14hHhSSD96kaM89VRFpk3rbh6u+NChy/Ts+YP5aVqAkiUL8r//vWZeXrXqAD/9tDfbYxUip5FEL+xG69Y1LRL5zp2n6ddvnsVMVe3a1aZTp3tj3n/yyQpOnw7N1jiFyGkk0Qu78sYbjfj005fNy5s2HeKDD5ZazEE7evQrlCvnA8CtWwn07z+fhIQ7KY4lhDCSRC/sTv/+zenfv7l5edmyvXz55S/mLpn58jkzbVo38uQxjor533+X+L//+9UmsQqRE0iiF3Zp+PA2FtMSzpixjSlTtpiXa9QowfDhL1us37btWLbGKEROIYle2CWlFGPHBtC6dU1z2f/9368sWPC3eblPn6d57rkq5uXBgxcSFmbZLVMIIYle2DFHRwNTpnSlWbMK5rKPPlrOL78EA8YPgwkTOuPjkx+A8PAYhgxZZNGeL4SQRC/snIuLE7Nnv0mtWiUB41AJAwcu4I8/jgPg7Z2fiRO7mLfftu0Y33//p01iFcJeSaIXds/NzYUFC/qae9okJibRu/ds8zAIzzxTyeLm7ddfr+XgwYs2iVUIeySJXuQIXl5uLFnSj2LFPAFjt8pu3WZy/PhVAD78sBV+fr6A8YMgMHAeMTFxNotXCHsiiV7kGMWLF2Dx4n4ULOgKwI0bt+jceQYXL14nTx5Hpk3rhqurMwBnz4bz6acrbRmuEHZDEr3IUSpUKMzChX3NCf3atSg6dzYOgla6tDdjxnQ0b7ts2V5Wrtxvq1CFsBuS6EWOU6uWLz/+2Nv8wNSZM2G88cYMoqNv06FDPTp2vDfG07BhP3H+vPWJToR4UkiiFzlSs2YVCAp6cBC0Wdy+ncDXX3egdGnjdIUxMfH07z+fxMSk1A4nRK4miV7kWK1a1WTcuNfNy7t2nSYwcD4uLk5Mm9YNR0fjn/c//1xg/PgNtgpTCJuTRC9ytM6dGzJiRFvz8t1B0GrWLMGwYS+Zy6dM2cL27SdsEaIQNieJXuR4gYHPMmCA5SBoo0at4e23n+HppysCxgetBg9eSEREjK3CFMJmJNGLXOGTT9rwxhuNzMszZ/7B1Km/M2lSF7y83AAICYnm3XcXp5iYXIjcThK9yBWsDYI2Zsw6Nm48xHffdTaX/fbbEWbP3m6LEIWwGUn0ItcwGByYOrWbxSBow4Yt59atBPr2fcZc9uWXazh8+LItQhTCJiTRi1zF2dmR2bPfNA+HcHcQtKZNK1C9enEAEhKMQyScOxdGh4AgQkOjbRmyEFkuQ4leKeWplFqulDqmlDqqlGqslCqolNqslDpp+lkgs4IVIi3c3FyYP/8type/Nwhav37zGDDgOfLmzQPAqVOh9Oz1I3v3XuC7iVtSO5wQOV5Ga/QTgQ1a68pALeAoMAzYorWuAGwxLQuRrby83Fi8+N4gaLdvJ/DJJ8sZNOg58zYnT4ZSokkHli7bK7V6kaulO9ErpdyBp4FZAFrrBK11JNAOmGvabC7QPqNBCpEexYsXYMmSQItB0ObO3UGLFlXBwYBHqWq4ePqQv3hlqdWLXC0jNfqyQBjwo1LqH6XUD0opV6Cw1voqgOmnTybEKUS6lC/vw6JFb5sHQQsJiebo0Ss4KIV3JeOctO5l60mtXuRqGUn0jkAdIEhrXRuI5TGaaZRSfZVS+5RS+8LCwjIQhhCpq1mzJHPm9MbZ2RGAy1dv4u5bFUcXY/96Rxc3XHwqMu6bTbYMU4gsk5FEfwm4pLXebVpejjHxhyiligKYfoZa21lrPVNrXU9rXa9QoUIZCEOIR2vatALTpnUHQHGvNn+XV6UGLF60m3PnZKRLkfukO9Frra8BF5VSlUxFzwFHgDVAD1NZD2B1hiIUIpO0alWDkqUK4VGqmrk2f5ejixvuvlV5s/cc2wQnRBZyzOD+g4CFSqk8wBmgF8YPj2VKqd7ABSAgg+cQItNcuxZNYnwYkWf/tbo+2uBEbGy8uU1fiNwgQ4leax0M1LOy6jkrZULY3J2EBCq1HYJyuPdlNi4qnPN/LkYn3SE5KZGhQ5cxdWpXlFI2jFSIzCNPxoonilchD+KjLdvhXTy8KVLr3uiXq1YdYN68v7M7NCGyjCR68UTp3rURN8/uTTGCpXvJqjjmzW9eHjnyZ4KDL2R3eEJkCUn04okSGOiPj+ttwoPXERcZik5OIi4ylEu7VnMn/hYGg/EtkZCQRN++c7hxI9bGEQuRcZLoxRPF1dWZNasH0KNDWWKP/MrJtZOJPrSWpOjLkJxEUlKyeR7aS5duMGTIIpKTk20ctRAZo+xhEoZ69erpffv22ToM8QTbvfsMr78+jYSElJOIf/zxSwwa1MIGUQmROqXUfq21tQ4xFqRGLwTQsGFZJkx4w+q6sWPXsWPHyWyOSIjMI4leCJNXXqnDhx+2SlGenKwJDJzHtWtRNohKiIyTRC/EfYYMeZ7XXqufojw8PIbAwHncuZOyaUcIeyeJXoj7KKX43/9eo2nT8inW7d59hjFj1tkgKiEyRhK9EA/Ik8eR77/vZZ6h6n7Tpv3Ohg3/2SAqIdJPEr0QVnh65mP+/Lfw8nJLse6ddxZx/ryMcilyDkn0QjxEqVLezJnTGxcXJ4vy6Og43nprDnFxibYJTIjHJIleiFTUrVuaSZNSdrs8dOgyn332sw0iEuLxSaIX4hHatPFj+PA2KcoXLNjJTz/ttUFEQjweSfRCpEH//s3p0qVRivKPPvqJY8eu2iAiIdJOEr0QaaCU4uuvO/LMM5UsyuPiEnnrrTnExMTZJjAh0kASvRBp5ORkYMaMHlSuXNSi/PTpUN5/f2mKoY+FsBeS6IV4DO7ueZk37y18fPJblP/ySzA//viXjaISInWS6IV4TCVKFGDu3D4pul1+8cVqDhw4b6OohHg4SfRCpEOtWr5Mm9bNoiwx0ThZyfXrMlmJsC+S6IVIpxdfrMEXX7S3KLtyJZJBgxbIZCXCrkiiFyID+vR5mp49m1mUbd16jEmTfrNRREKkJIleiAxQSjFqVHuee66KRfm4cev588/jNopKCEuS6IXIIEdHA0FB3alatZi5TGvo128eV69G2jAyIYwk0QuRCdzcXJg/37LbZWTkLXr3/pHERJmsRNiWJHohMknRop4sWPA2zs6O5rLg4AuMGrXahlEJIYleiExVvXpxvv++J0rdK5s1aztr1wbbLijxxJNEL0Qma9GiGqNGvWpRNnDgAs6eDbNRROJJJ4leiCzQu/dT9OjRxLyckJBEx45TuX07wYZRiSeVJHohssjo0R1o1Kicefnq1Sh6955tw4jEk0oSvRBZxGBwYMGCtyhe3NNctm3bcb79dqMNoxJPogwneqWUQSn1j1JqrWm5jFJqt1LqpFJqqVIqT8bDFCJnypfPmV9+GULevPfeBuPHb5CHqUS2yowa/RDg6H3LY4EJWusKwA2gdyacQ4gcq0gRT5Yv74+Dw72uOF26zKRKtREULzGU6jVGMn78RmJj420YpcjNMpTolVIlgJeAH0zLCmgOLDdtMhdob31vIZ4ctWuXYuzYAPNyUlIysfEOKIOBO3mLMXfFGdq2myrJXmSJjNbovwM+BO4O1ecFRGqt75iWLwHFM3gOIXKFLl0aU6NGCfNyUlwsvk07EhNyDs/KzxAam5egoG22C1DkWulO9EqpNkCo1nr//cVWNrU6v5pSqq9Sap9Sal9YmPQvFk+GqyEx5C9eERwMeJSqhounDx4lK3P91H7yl6nP/AW7bB2iyIUyUqNvCrRVSp0DlmBssvkO8FRK3X0GvARwxdrOWuuZWut6Wut6hQoVykAYQuQcEWFReFduglIK70oNAfCqWJ+o84cw5HEhIjzKxhGK3CjdiV5r/bHWuoTWujTQCfhda90F2Ap0NG3WA5CBPoQw8SrkQcTxXXiWqoGjixsAji5uuJeszKVdqyno5W7jCEVulBX96D8C3lNKncLYZj8rC84hRI70ans/Yq6exqtiPYty70oNSYiJJI+TIj7+zkP2FiJ9MiXRa623aa3bmH4/o7VuoLUur7UO0FpLNwIhTGJvJeLhW9Vcm7/L0cUNj1JVuXLtJm3afMeNGzLvrMg8jo/eRAiRWQ4evMyNs+e4cfZfq+uVwZHDhy/z4ovfsmxZIKVKeWdzhCI3Ulpb7RSTrerVq6f37dtn6zCEsJkTJ67RqtW33L6daC4rUCAfCxb0pXbtUjaMTNgzpdR+rXW9R20nY90IYQcqVizCypUDLSYtuXHjFh06TGX9+v9sGJnIDSTRC2EnatXyZcGCvjg5GcxlcXGJ9OnzIz/88KcNIxM5nSR6IexI06YVmDGjh8W4OFprPvvsZ0aO/JmkpORU9hbCOkn0QtiZF1+swbffdkpR/v33f9K37xxu3ZLJS8TjkUQvhB167bUGjBqVcjzA9ev/47XXphEeftMGUYmcShK9EHaqT59nePfdF1KUHzhwnpdfnsjp06E2iErkRJLohbBjH3zwIr16NUtRfv58BG3bTmT37jM2iErkNJLohbBjSim+/PIVXnmlTop1N27colOnIFav/scGkYmcRBK9EHbOwcGB7757gxYtqqZYFx9/h8DAeUyZsgV7ePhR2CdJ9ELkAE5OBmbM6EGjRuWsrv/667V8/PFy7txJyubIRE4giV6IHCJv3jzMmdOb6tXvTdqm7pvqZ968v+nVa5ZMRyhSkEQvRA7i7p6XRYvepmxZ42Q9WoPBcO9tvGXLUV55ZTLXrskEJuIeSfRC5DDe3vlZsqQfRYt6AsaJxl1c7o2Rc+jQZdq0+Y7jx6/aKkRhZyTRC5EDlShRkCVL+lGwoCsAcXF3cHfPi8FgbMu5ciWSdu0m8ddfJ20ZprATkuiFyKEqVCjMwoV9cXV1BiA6+jZeXvnJly+PaTmOLl1m8NNPe20ZprADkuiFyMFq1fJlzpze5uGNQ0OjKVLEAx8f49yziYlJDBmyiG+/3SjdL59gkuiFyOGaNq1AUFB3803ZM2fCKFLEnYoVC5u3GT9+A+++u4SEBJmP9kkkiV6IXODBES8PHrxE4cLuNGtWwVy2bNkeunX7nujo27YIUdiQJHohcomAgPrlHt0xAAAevklEQVQWI15u334ST09XAgLq31d2gvbtJ3P58g1CQqLoEBBEaGi0LcIV2UgSvRC5yIMjXq5dG4yLiyMffPCiuezYsau0afMdn41cw969F/hu4hZbhCqykSR6IXKZB0e8nD9/JwkJd5g06Q3zNIUhIdGs/fUgJZp0YOmyvVKrz+Uk0QuRy9wd8fLVV+uayyZN+o2wsBgWLnwbd3cXcDDg4VsVF08f8hWtxDcTNtswYpHVJNELkQs5ODgwYUJnixEvv/xyDRcvXmf27DdxUArvSg0BKFC+PgsX7mLDhoO2CldkMUn0QuRS1ka8HDp0KVOn/YF3uRo4urgB4OjihnvJqrzZZx4ffLCUyMhbtgpZZBFJ9ELkYg+OeJmcrNn2x3Hcy9az2M67UkMUikWLdvHMM2NYteqAPGCVi0iiFyKXsxjx0tQ2f7c2f5ejixsepaqCg4GwsJv07z+frl1ncuFChI2iFplJ2cOndr169fS+fftsHYYQudqlSzdo9tRYEuIfPl59Hmdni/UuLk4MHdqKt956GkdHQ3aEKR6DUmq/1rreI7eTRC/Ek+OTT1awfMMVijdsi7pv1hKtNeHB6+jUxpdbt+KYM2eHRdNNtWrFGTfuNfz8fG0RtniItCZ6aboR4gmydt0hvCs3tkjyYOySmb9MfZb9tI+vvurAmjWDqVKlqHn94cPGMe5HjFhJTExcdoctMijdiV4pVVIptVUpdVQpdVgpNcRUXlAptVkpddL0s0DmhSuEyIiIsCic3b2trnN29yIi3DgzVd26pdmw4X0++aQNLi5OgPFG7qxZ23nmmbFs3Hgo22IWGZeRGv0d4H2tdRWgETBAKVUVGAZs0VpXALaYloUQdsCrkAfx0eFW18VHR2BwysP588b1Tk4GBg58jt9//5Cnn65o3u7q1Uh69ZpFnz4/cvVqZLbELTIm3Ylea31Va33A9PtN4ChQHGgHzDVtNhdob/0IQojs1r1rI26e3Zui66TWmrCjf5OYkEDLlt+wbt29h6dKl/Zm8eJ+TJnSFS+ve7111q07yDPPjOHHH/8iKSk5216DeHyZ0kavlCoN1AZ2A4W11lfB+GEA+GTGOYQQGRcY6I+P623Cg9cRFxmKTk4iLjKUkP1ruR1xCbQmOjqOPn1+ZMSIlebx65VSvPpqXf74YxidOjU0Hy8mJp7hw1fQvv0kjh69YquXJR4hw71ulFJuwB/AV1rrlUqpSK21533rb2itU7TTK6X6An0BfH19654/fz5DcQgh0iY2Np6goG3MX7CLiPAovLw96Na1EU2alOXdd5dw8eJ187Z+fr5Mn94dX18vi2P8/fcpPvxwGWfOhJnLHB0d6NfvWd599wXy5s2Tba/nSZYt3SuVUk7AWmCj1vpbU9lxwF9rfVUpVRTYprWulNpxpHulEPYhMvIW7723hA0b/jOXeXjk5dtvO9OqVQ2LbePiEpk8+TemTNlCYmKSubxUKS/GjAngmWdSfduLTJDl3SuVsX/WLODo3SRvsgboYfq9B7A6vecQQmQvT898zJrViy++aI+jozE9REXdpnfv2Xz++SqLqQjvPkz1229DadiwrLn8/PkIOneezqBBC4iIiMn21yBSSneNXinVDNgO/AfcvRPzCcZ2+mWAL3ABCNBaX7d6EBOp0Qthfw4cOM/bb8/l8uUb5rI6dUoxfXp3SpQoaLFtcnIyixfvZvToX4iKujdVYYEC+Rgxoi2vv94gRd99kXHyZKwQIsNu3IjlnXcWs3nzYXOZp2c+vvuuMy+8UD3F9qGh0YwcuYrVq/+xKG/atDxjxgRQrpz0zchM8mSsECLDChRwZc6c3nz2WVtzU05k5C169pzFqFFrLNrmAXx83AkK6s6CBX0pWfJerX/HjlO0aDGOCRM2WTT/iOwhiV4IkSqlFP36PcvKlYMoVszcoY7p07fy6qtTuHTpRop9mjevwtatH9Kv37MYDMY0Ex9/h3Hj1vP88+PZvfuMTE6ejaTpRgiRZtevxzJkyEK2bDlqLitQIB8TJ75BixbVrO5z6NBlhg5dyr//XrQor1i5GGfOXKdrlwZ8/dUrWRp3biVNN0KITFewoCtz5/Zh+PA25pr6jRu36N79B0aP/iVFUw5A9erFWbv2HUaNao+rq7O5/OSJEEo06cDCRbv4779L2fYankSS6IUQj8XBwYEBA55jxYoBFC3qYS6fNu13OnacypUrKce/MRgc6NPnGbZt+8h4E9fBgEeparh4+uBarDIvtvqON96Ywc8/H+D27YTsfDlPBLttuklMTOTSpUvExcmQqNnBxcWFEiVK4OTkZOtQRA4SERHD4MEL2br1mLmsQAFXJk/uQvPmVazuc+1aFI2a/B++/t1xdHHjTlwMpzf9iE423qTNn9+Fl1/2IyCgPg0alJFumanI8d0rz549S/78+fHy8pL/6CymtSYiIoKbN29SpkwZW4cjcpjk5GSmTv2d//1vvcXgZoMGtWDo0BdTzEz1ySc/s25nDAWrPGMuu/bvFiLPH4Zky6af0qW96dixHgEB9S168QijHN9GHxcXJ0k+myil8PLykm9PIl0cHBwYNKgFy5f3p0iRe005kyf/RkDANIuhjENColi6bA/uZepaHMO7UkOcnAwpkvm5c+GMH7+Bhg2/pEOHKSxZslsmPkkHu030gCT5bCTXWmRUw4bl2LTpfYsxbnbvPsPzz49n2zZj087Eib+Tv6T1yckLlK7Ocy2qs3r1YLp2bYy7u4vFNjt3nua995ZQq9ZIBg1awJ9/HpfhkdPIrhN9WsXGxjN+/EZq+n1B8eLvUdPvC8aP30hs7MMnQU4Lg8GAn58f1atX5+WXXyYy8tGTLEyaNIkqVarQpUuXFOv8/f1JazfSc+fOoZRi8uTJ5rKBAwcyZ86cVPdbtWoVR44cMS9//vnnFC9eHD8/P/z8/Fi3bl2azi9Eenh752fhwr589FFrHByMlYfr12Pp0mUmY8euY9+B84QeP8CxVRNS/As9foD9+y9Qv34Z/ve/1/jnny8ICupO8+ZVzMcCuH07gRUr9tOp03QaNPiS//u/Xzl1KtRWLzlHsNs2+qNHj1KlivWbOfeLjY2nbbuphN7KR/7S9XB29yY+OpybZ/fi43qbNasHWHTpehxubm7ExBgHZerRowcVK1Zk+PDhqe5TuXJl1q9fb7Wt29/fn/Hjx1Ov3iOb1Dh37hwNGzYkf/78HDlyhDx58jBw4EDq1atHz549H7pfz549adOmDR07dgSMid7NzY0PPvjgkedM6zUXIi3+/vsU/fvPIzT0prmsceNyTJvWjcKFPVLZM6WQkChWrjzATz/t5dixq1a3qVOnFAEB9WnXrjaenvkyFHtOkePb6NMqKGgbobfy4V2rFS6ePigHB1w8ffD2a01obF6CgrZlynkaN27M5cuXzcvjxo2jfv361KxZk5EjRwLQr18/zpw5Q9u2bZkwYUKajpuUlMTQoUPNx5oxY4Z5XaFChXjuueeYO3duiv1Onz7Niy++SN26dXnqqac4duwYf//9N2vWrGHo0KH4+flx+vTpDL5qIdKvSZPybN48lKeeujcN4c6dp2nRYhyDBi96rG/ghQt7EBj4LFu2DGXDhvfo3fspChZ0tdjmwIHzfPzxcvz8PqNv3zls3nyYO3dS9ut/EjnaOoC0KFbs3YeuUwZHSj31+kNntZ8wcSnffrvhoftfufLohJyUlMSWLVvo3bs3AJs2beLkyZPs2bMHrTVt27blzz//ZPr06WzYsIGtW7fi7W19AuYHzZo1Cw8PD/bu3Ut8fDxNmzblhRdeML+eYcOG0apVK958802L/fr27cv06dOpUKECu3fvpn///vz++++0bdvWokYPMGXKFObNm0e9evX45ptvKFBA5msX2aNQofwsWvQ2Eydu5ptvNqK15npkPBv/isC76kt4mb6Bz12xl/UbDj/yG7hSipo1S1KzZklGjGjL778f5aef9vLbb0fMD2slJCSxdu2/rF37L97ebrz6al0CAupTrVrx7HrZdifH1+h10p1UZ7XXSekfQOn27dv4+fnh5eXF9evXef755wFjot+0aRO1a9emTp06HDt2jJMnT6brHJs2bWLevHn4+fnRsGFDIiIiLI5VpkwZGjRowKJFi8xlMTEx/P333wQEBODn58fbb7/N1avWv84GBgZy+vRpgoODKVq0KO+//3664hQivQwGB957ryVLlwaSz9WZfIV8Kd6wbYa/gefJ48iLL9Zg1qw3OXDgc0aPfpWaNUtYbBMeHsPMmX/w/PPjadFiHN9//wfh4feakp6U8XZyfKJXBsdUZ7VXhvR/acmbNy/BwcGcP3+ehIQEpk6dChj7nX/88ccEBwcTHBzMqVOnzLX9+7Vs2RI/Pz/69Onz0HNorZk8ebL5WGfPnuWFF16w2OaTTz5h7NixJCcbexgkJyfj6elp3ic4OJijR49aOzyFCxfGYDDg4ODAW2+9xZ49e9J7OYTIkGbNKuCS14VClRs/9Bv4vAW70nVsLy833nzzKTZseJ+tWz8kMPBZChd2t9jmyJErjBy5ijp1PqdHjx/49dd/+WbCb+zde4HvJm5J9+vKCXJE001qzSvjx29k7oq9OPu1tvjj0Vpz8+xe3h3Sgg8+aJmh83t4eDBp0iTatWtHYGAgLVu2ZMSIEXTp0gU3NzcuX76Mk5MTPj6WY21v3Ljxkcdu2bIlQUFBNG/eHCcnJ06cOEHx4pZfMStXrkzVqlVZu3YtDRo0wN3dnTJlyvDTTz8REBCA1pqDBw9Sq1Yt8ufPz82b92osV69epWjRogD8/PPPVK+ecgxxIbLLjYhoCqXyDfxcaCRffLGarl0bp3vs+kqVijJiRFs+/vgltm8/wbJle9m48RBxcYkA3LmTzObNh9m8+bC56XfR4uW8FlAXPz/fdL82e5YjEn1qAgP9Wb/hMKHB68hfpj7O7l7ER0eYe90EBvpnynlq165NrVq1WLJkCd26dePo0aM0btwYMPbOWbBgQYpEb81LL71kHmagcePGLF26lHPnzlGnTh201hQqVIhVq1al2G/48OHUrl3bvLxw4UICAwMZPXo0iYmJdOrUiVq1atGpUyfeeustJk2axPLly/n8888JDg5GKUXp0qUtbvYKkd28CnkQHx2Oi2fK98rdb+AzZmxjxoxtNGlSni5dGtO6dU2cnR8/VTk6Gnj22So8+2wVoqNv88svwSxbtpe9e88aN3Aw4OFbFRdPH/IVrUTrNpMoVdKTpk0r0LRpBZo1q0ChQvkz+pLtQo7vXgkPn9U+MNA/3V0rn0TSvVJkNeM38DN4W/kGfnn3GmJCzsIDOalAAVdee60+Xbo0pnz5jM9QdfZsGHPm7GDW7B2Ufb6X1fF27qpUqYg56TduXB4Pj7wZPn9myvFj3UjSyX5yzUVWMz/3Eps3xTfwQq63eP/dFixfvo/ffjti9anXxo3LmWv5Li7pH4DvccbbucvBQVGjRgmaNTPW+Bs0KEO+fLatSEqiF49NrrnIDmn5Bn71aiRLl+5h4cJdFpOT33W3lv/GG42oUKHwY50/JCSKJk3HUPzpbhZDMdyJi+HiH/Pp1aMRwcEX2b//nNXx9e9ycjJQt25pmjYtT7NmFahduxR58mRva7gkevHY5JoLe5OUlMwffxxnwYKdbN582Gotv1GjcnTtmvZavrXa/F3Xj/5B6yZufP3VK9y6Fc+ePWfZseMkf/11koMHL5FavsybNw8NG5aladPyPPVURapVK26enCWrSKIXj02uubBn165FmWr5O63OU1ugQD4CAoxt+anV8lu+OJH/Dp576PoaNUuzccOQFOWRkbfYtes0f/11kh07TnL8+LVU4/XwyEvjxsbafrNmFahQoXCKbqUhIVH0H7iIoKld8PFxf8iRHk4SvXhscs1FTpCUlMyffxpr+Zs2Wa/lN2xYlq5dG/PSS7Uy1JafmtDQaHbsOMWOHcbEf/58RKrb+/jkt+jR4+vrxSef/MyCRXvSPW+uJHrx2OSai5wmJCTK3JZ/8eL1FOs9PfMREFCPLl0aU7FikSyN5eLF6+ba/l9/nbAYzM2a4sU9CQmNpUTT1wjZs4Kdf3/82LX6J2ZQs/tlxePMX331FdWqVaNmzZr4+fmxe/du/P39qVSpknno36VLl5p/L1KkiMWwwAkJlvNfzpkzh4EDB6b5/P7+/hajXe7btw9/f/9U9zl37pzFkAnnzp0jb9685pj69euX5vMLYc8KF/Zg8ODn2blzOIsWvU3r1jVxdLyX1iIjb/H993/i7z+W9u0nsXz5Xm7fTsiSoc1LlixI584NmTKlK//88wV//DGMr77qQKtWNayOpnn56k3cSlQxz5ublU/n5vgHpu43ceLv5seZ0/M16EE7d+5k7dq1HDhwAGdnZ8LDw82Je+HChRYJ+PXXXwceb1jgtAoNDWX9+vW0atUqTdvfTfRvvPGGuaxcuXIEBwdnWkxC2BMHBwf8/Svj71+ZkJAoli3by8KFO7lw4V4tf8+es+zZc5YRI37G4JQH8hXGPR0Dq6WFUooKFQpToUJhevVqRlJSMocPXzbX+HfuPE18QjLelRoC4Fm+PkuXLeCdIc+lq63+UXJNjf7uFGUlmnRg6bK9mVKrv3r1Kt7e3jg7G//Tvb29KVasWIaPa82mTZto3LgxderUISAgwDwOPsDQoUMZPXp0in0eNsTxsGHD2L59O35+fmkeLlmI3KJwYQ8GDWrB338ba/kvvWRZy4+KjiPe0YtCtVtn6dDm9zMYHKhZsyT9+zdn4cK3CXitId7lapq7dzq6uJG/RJUsq9XniBp9asMUmzkY8CxVDRdPH5x9KuBXZ9RDH3y4X2rj6LzwwguMGjWKihUr0qJFC15//XWeecbYJatLly7kzWt8Sm7Lli14eXml7cVYER4ezujRo/ntt99wdXVl7NixfPvtt3z22WeAcaiEn3/+ma1bt5I//71Hsh82xPGYMWMYP348a9euBYw1/LNnz1K7dm3c3d0ZPXo0Tz31VLrjFSInuL+WHxoazdKle1i0aBcXLkWlOrDaxMk/sX//WcqX96FChcKUL1+Y8uV9KFQof6ZMuRkSEsXy5fso/nQ3i3L3MnWzrFafIxJ9Wigwfw3yrtSQqPNHyOhtZjc3N/bv38/27dvZunUrr7/+OmPGjAFSNt1kxK5duzhy5AhNmzYFICEhwTyOzl2ffvopo0ePZuzYseayTZs2cfDgQZYvXw5AVFQUJ0+eJE+ePBb7Fi1alAsXLuDl5cX+/ftp3749hw8fxt09878iCmGPfHzcGTSoBQMGNKdkyQ9SHdo8KTGBP/44zh9/HLdY5+GRl/LlfShXrvB9HwI+lCrlhaOjIc2xpDZv7t1afWY0PVscO1OPZisOBjxKVbP4GuRRqmqqjzOnlcFgwN/fH39/f2rUqGF1tqfUTJ06le+//x7gofO1aq15/vnnWbx48UOP07x5c0aMGMGuXbss9ps8eTItW1qOzrlt2zaLZWdnZ3PzU926dSlXrhwnTpzItA8qIXIKBweHNA2sZm0ei6io2+zff579+89blDs5GShTxttc87/7AVCunA9ubi4pjrP/wAVCj58j9PgBqzHudy6dvheXihyR6FNrXrn7OPPd2vxd3pUaEh96kp07hqX7a9Dx48dxcHCgQoUKAAQHB1OqVCkOHTqU5mMMGDCAAQMGpLpNo0aNGDBgAKdOnaJ8+fLcunWLS5cuUbFiRYvthg8fTr9+/Shbtizw8CGOHxyqOCwsjIIFC2IwGDhz5gwnT540H0OIJ033ro1SHdq8R7dGPPVUBU6dCuXUqRBOnjT+jImx3iMnMTGJEydCOHEiJMW6okU9zB8A5csbb84GTetMn74LCHvIPNcrV2R+r7gsSfRKqReBiYAB+EFrPSYrzgNZ+zUoJiaGQYMGERkZiaOjI+XLl2fmzJkW0/Slx5w5cyyGIt61axdz5syhc+fOxMcb/5hGjx6dItG3bt2aQoUKmZf79OljdYjjmjVr4ujoSK1atejZsye+vr589tlnODo6YjAYmD59OgULFszQaxAip3rU0ObDh7dJ0etGa01ISDQnT4bc9wEQwunToVy9GvXQc129GsXVq1Fs337iXqFSuBUuQ/GGrcwfNC6ePjj7tSY0eB1BQdsyPIfGgzL9gSmllAE4ATwPXAL2Ap211kcetk9GHphK7+PMIiV5YEo8KTJzaPOYmDhz8j91KtT8YXD2bBh37qR8avfuZCfWmo7iIkOJPfIr/waPTNO50/rAVFbU6BsAp7TWZ0yBLAHaAQ9N9BkhSVwI8bhcXZ354IOWmVJzdnNzwc/PN8XsVImJSZw/H2H+ALj7YXDgwPlUbwZfCH/4N4T0yopEXxy4eN/yJaDhQ7YVQohcycnJYGqbt6y51/T7ItWbwV7eHpkeS1Y8MGWto2mK9iGlVF+l1D6l1L6wsLAsCEMIIexP966NuHl2b4ohj+/eDO7WtVGmnzMrEv0loOR9yyWAKw9upLWeqbWup7Wud/8Nxge2yYLwhDVyrYXIHoGB/vi43iY8eB1xkaHo5CTiIkMJD16XqfNc3y8rEv1eoIJSqoxSKg/QCVjzuAdxcXEhIiJCElA20FoTERGBi0vKPr9CiMzl6urMmtUD6NGhLLFHfuXk2snEHvmVHh3KZso4O9ZkyTDFSqnWwHcYu1fO1lp/ldr21nrdJCYmcunSJeLi4jI9PpGSi4sLJUqUwMkpa8buFkJkPlv2ukFrvQ6w/hhoGjk5OVGmTJlMikgIIZ5cuWb0SiGEENZJohdCiFxOEr0QQuRydjFnrFIqDDj/yA2t8wbCMzGcrCSxZg2JNWtIrJkvs+MspbW23j/9PnaR6DNCKbUvLXed7YHEmjUk1qwhsWY+W8UpTTdCCJHLSaIXQohcLjck+pm2DuAxSKxZQ2LNGhJr5rNJnDm+jV4IIUTqckONXgghRCpydKJXSr2olDqulDqllBpm63jup5QqqZTaqpQ6qpQ6rJQaYiovqJTarJQ6afpZwNaxgnFmMKXUP0qptablMkqp3aY4l5oGqLM5pZSnUmq5UuqY6do2tuNr+q7p//6QUmqxUsrFXq6rUmq2UipUKXXovjKr11EZTTK9zw4qperYQazjTH8DB5VSPyulPO9b97Ep1uNKqcydky8dsd637gOllFZKeZuWs+265thEb5qycCrQCqgKdFZKVbVtVBbuAO9rrasAjYABpviGAVu01hWALaZlezAEOHrf8lhgginOG0Bvm0SV0kRgg9a6MlALY8x2d02VUsWBwUA9rXV1jAP8dcJ+rusc4MUHyh52HVsBFUz/+gJB2RTjXXNIGetmoLrWuibGqUs/BjC9xzoB1Uz7TDPliuwyh5SxopQqiXF61Qv3FWffddVa58h/QGNg433LHwMf2zquVOJdbfqPPg4UNZUVBY7bQWwlML6xmwNrMU4eEw44WrvWNozTHTiL6d7SfeX2eE3vzrRWEOPggWuBlvZ0XYHSwKFHXUdgBsZ5n1NsZ6tYH1j3CrDQ9LtFHgA2Ao1tHSuwHGPF5Bzgnd3XNcfW6LE+ZWFxG8WSKqVUaaA2sBsorLW+CmD6mXI+sez3HfAhcHcmYy8gUmt9x7RsL9e2LBAG/GhqZvpBKeWKHV5TrfVlYDzGGtxVIArYj31e17sedh3t/b32JrDe9LvdxaqUagtc1lr/+8CqbIs1Jyf6NE1ZaGtKKTdgBfCO1jra1vE8SCnVBgjVWu+/v9jKpvZwbR2BOkCQ1ro2EIsdNNNYY2rfbgeUAYoBrhi/qj/IHq7ro9jr3wNKqeEYm0kX3i2yspnNYlVK5QOGA59ZW22lLEtizcmJPk1TFtqSUsoJY5JfqLVeaSoOUUoVNa0vCoTaKj6TpkBbpdQ5YAnG5pvvAE+l1N35Cuzl2l4CLmmtd5uWl2NM/PZ2TQFaAGe11mFa60RgJdAE+7yudz3sOtrle00p1QNoA3TRprYP7C/Wchg/7P81vcdKAAeUUkXIxlhzcqLPlCkLs4pSSgGzgKNa62/vW7UG6GH6vQfGtnub0Vp/rLUuobUujfEa/q617gJsBTqaNrN5nABa62vARaVUJVPRc8AR7OyamlwAGiml8pn+Fu7GanfX9T4Pu45rgO6mXiKNgKi7TTy2opR6EfgIaKu1vnXfqjVAJ6WUs1KqDMYbnXtsESOA1vo/rbWP1rq06T12Cahj+lvOvuuanTcpsuCmR2uMd9xPA8NtHc8DsTXD+DXsIBBs+tcaY/v3FuCk6WdBW8d6X8z+wFrT72UxvkFOAT8BzraOzxSXH7DPdF1XAQXs9ZoCXwDHgEPAfMDZXq4rsBjjvYNEjMmn98OuI8Ymhqmm99l/GHsS2TrWUxjbt+++t6bft/1wU6zHgVa2jvWB9ee4dzM2266rPBkrhBC5XE5uuhFCCJEGkuiFECKXk0QvhBC5nCR6IYTI5STRCyFELieJXgghcjlJ9EIIkctJohdCiFzu/wFMJZWcxlNRbwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x_labels, data['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.legend(['Ref-LeNet5', 'SFT-LeNet5', 'Ref-AlexNet', 'SFT-AlexNet'], loc='lower left')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 2\n",
    "x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "# x_smooth = x_labels\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    if not len(d):\n",
    "        continue\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data_s['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data_s['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(0.0, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_lines_notebook/.ipynb_checkpoints/plot_noise_localization-multi-noise-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_labels = np.array([0, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95])*150\n",
    "x_labels = x_labels.astype(np.uint8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0,   7,  22,  37,  52,  67,  82,  97, 112, 127, 142], dtype=uint8)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ref = {\n",
    "    'ref-lenet': [96.69, 98.61, 97.2, 87.52, 73.03, 56.14, 38.01, 21.21, 9.48, 3.25, 0.79],\n",
    "    'ref-alexnet': [99.79, 99.78, 99.74, 99.43, 96.33, 83.18, 56.92, 25.97, 6.27, 0.5, 0.01],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### SFT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sft = {\n",
    "    'sft-lenet': [98.22, 99.65, 99.2, 96.89, 84.02, 67.18, 49.88, 28.68, 17.7, 9.82, 3.71], \n",
    "    'sft-alexnet': [99.62, 99.54, 98.99, 98.80, 97.53, 90.87, 75.41, 48.76, 21.92, 6.94, 1.28], \n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_1 = data_ref\n",
    "data_2 = data_sft\n",
    "for data in (data_1, data_2):\n",
    "    for u, v in data.items():\n",
    "        data[u] = [round(i/data[u][0]*100, 2) for i in data[u]]\n",
    "        data[u] = [min(100, i) for i in data[u]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.update(data_1)\n",
    "data.update(data_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f33fe1ba0f0>"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "plt.plot(x_labels, data['ref-alexnet'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "plt.plot(x_labels, data['sft-alexnet'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Noise level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.grid(True, color='gainsboro', linestyle=':', linewidth=1)\n",
    "plt.legend(['Ref-LeNet5', 'SFT-LeNet5', 'Ref-AlexNet', 'SFT-AlexNet'], loc='lower left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_localization.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth out data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "deg = 4\n",
    "x_smooth = np.linspace(x_labels.min(), x_labels.max(), np.size(x_labels))\n",
    "# x_smooth = x_labels\n",
    "data_s = {}\n",
    "\n",
    "for n, d in data.items():\n",
    "    if not len(d):\n",
    "        continue\n",
    "    coefs = np.polyfit(x_labels, d, deg)\n",
    "    data_s[n] = np.polyval(coefs, x_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['ref-lenet'], marker='o', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "plt.plot(x_labels, data_s['sft-lenet'], marker='^', markersize=8, linewidth=3, markerfacecolor='royalblue', color='midnightblue')\n",
    "\n",
    "# plt.plot(x_labels, data_s['ref-alex'], marker='o', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "# plt.plot(x_labels, data_s['sft-alex'], marker='^', markersize=8, linewidth=3, markerfacecolor='darkorange', color='maroon')\n",
    "\n",
    "# plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "# plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=8, linewidth=3, markerfacecolor='olive', color='darkgreen')\n",
    "\n",
    "plt.xlim(10, 150)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "\n",
    "plt.plot(x_labels, data_s['un-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='steelblue', color='darkslateblue')\n",
    "plt.plot(x_labels, data_s['un-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='steelblue', color='blue')\n",
    "\n",
    "plt.plot(x_labels, data_s['sp-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='brown', color='saddlebrown')\n",
    "plt.plot(x_labels, data_s['sp-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='brown', color='brown')\n",
    "\n",
    "plt.plot(x_labels, data_s['bo-fcn'], marker='o', markersize=6, linewidth=2, markerfacecolor='olive', color='darkolivegreen')\n",
    "plt.plot(x_labels, data_s['bo-ssn'], marker='^', markersize=6, linewidth=2, markerfacecolor='olive', color='green')\n",
    "\n",
    "plt.xlim(0.3, 0.9)\n",
    "plt.ylim(0, 100)\n",
    "\n",
    "plt.xlabel('Interference level')\n",
    "plt.ylabel('Robustness (%)')\n",
    "# plt.title('TD selection depth for interference robustness')\n",
    "\n",
    "plt.legend(['Uniform-FCN', 'Uniform-SSN', 'SP-FCN', 'SP-SSN', 'BO-FCN', 'BO-SSN'], loc='lower left')\n",
    "plt.grid(True, color='gainsboro', linestyle='-', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "f.savefig('../noise_interference_different_types.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

